Gravitational wave interactions with a viscous fluid: Core collapse supernova, binary neutron star merger, and accretion around a black hole merger

The interaction of gravitational waves (GWs) with matter is normally treated as being insignificant. However, recent work has shown that the interaction with a viscous fluid may be astrophysically important when the distance between the matter and GW source is somewhat smaller than the GW wavelength. Previous work has mainly considered perturbations on a Minkowski background, and here these results are extended to the case that the background is a general, non-vacuum, static, spherically symmetric spacetime. Expressions are obtained for GW damping and the consequent heating of the fluid, and implemented in computer code. The results are applied to astrophysical scenarios: Core collapse supernovae, the post-merger signal from a binary neutron star merger, and matter accreting at a binary black hole merger. It is found that, compared to the Minkowski case, the damping and heating effects increase, in some cases by several orders of magnitude. It is possible for a GW signal to be completely damped, and for the heating to be such that a gamma-ray burst occurs.

==> anc/Maple/BBH.map <==
read `initialize.map`:
read `ProcsRules.map`:

#N.B. Basis is not sZlm but \eth Zlm, etc.
rho22:=array(0..4):
v0:=array(0..4):
v1:=array(0..4):
Vang:=array(0..4):
Vangb:=array(0..4):
Vshell:=array(1..4):
Vshell_exp:=array(1..4):
hlin:=matrix(4,4):
h0:=matrix(4,4):
Clin:=array(1..4,1..4,1..4):
C0:=array(1..4,1..4,1..4):
dVshell:=matrix(4,4):
alias(Vu0_back=Vu0_back(r)):
Tab:=array(1..4,1..4):
Vu_back:=array([0,0,0,Vu0_back]):
Vd:=array(1..4):

pr_n0(Rho22ns,rho22,0):
pr_n0(v1ns,v1,0):
pr_n0(v0ns,v0,0):
pr_n0(Vangns,Vang,1):
pr_n0(Vangbns,Vangb,-1):

read `gamma.out`:
read `lin.map`:

for a to 4 do
  Vd[a]:=sum(Vu_back[b]*g_exp[a,b],b=1..4):
  Vd[a]:=prlinRhoc(subs(eps=0,Vd[a])):
od:

Vd[1]:=Vd[1]+eps*v1ns:Vd[2]:=Vd[2]+eps*(Vangns+Vangbns)/fo:Vd[3]:=Vd[3]+eps*I*(Vangbns-Vangns)/fo:
Vd[4]:=Vd[4]+eps*v0ns:

for a to 4 do for b to 4 do
  Tab_down_exp[a,b]:=prlinRhoc(pr2((Rhoc*Rho0+Rhoc*press(r)+Rhoc*eps*Rho22ns)*Vd[a]*Vd[b]
                                    +Rhoc*press(r)*g_exp[a,b])):
od:od:
unassign('a'):unassign('b'):
D_Tab_down:=pr_D_Tab_down(Tab_down_exp,x,C,h):

t3:=simplify(prlinRhoc(pr2(D_Tab_down[2]+I*D_Tab_down[3]))/2*fo): 
cons_A:=simplify(subs(rule1,t3)):
cons_1:=prlinRhoc(pr2(D_Tab_down[1])):
cons_4:=prlinRhoc(pr2(D_Tab_down[4])):
cons1m4:=simplify(cons_1-cons_4):
cons1p4:=simplify(cons_1+cons_4):

tt1:=simplify(subs(Rhoc=1,W0=-2*M,W1=0,B0=0,B1=0,eps=0,rule1,D_Tab_down[1])):
tt2:=simplify(algsubs(Vu0_back^2=1/(1-2*M/r),tt1)):
tt3:=solve(tt2=0,diff(press(r),r)):
tt4:=subs(Rho0=Rho00,tt3):
tt5:=dsolve(diff(press(r),r)=tt4):
tt6:=simplify(subs(W0=-2*M,B0=0,cons_A)):
tt7:=simplify(algsubs(Vu0_back^2=1/(1-2*M/r),expand(tt6))):
cons_A:=simplify(subs(tt5,Rho0=Rho00,tt7)): 

tt8:=simplify(subs(Rhoc=1,W0=-2*M,W1=0,B0=0,B1=0,cons_1)):
tt9:=simplify(subs(tt5,Rho0=Rho00,tt8)):
tt10a:=algsubs(Vu0_back^2=1/(1-2*M/r),tt9):
coeff_rho22_4_cons_1:=simplify(coeff(tt10a,rho22[4])):
coeff_rho22_0_cons_1:=simplify(coeff(tt10a,rho22[0])):

tt8:=simplify(subs(Rhoc=1,W0=-2*M,W1=0,B0=0,B1=0,cons_4)):
tt9:=simplify(subs(tt5,Rho0=Rho00,tt8)):
tt10:=algsubs(Vu0_back^2=1/(1-2*M/r),tt9): 
coeff_rho22_4_cons_4:=simplify(algsubs(Vu0_back^2=1/(1-2*M/r),coeff(tt10,rho22[4]))): 
coeff_rho22_0_cons_4:=simplify(coeff(tt10,rho22[0])):

tt11:=simplify(subs(Vu0_back=1/sqrt(1-2*M/r),rho22[4]=om*rho22[0],v1[4]=om*v1[0],tt10)):
tt11a:=simplify(subs(Vu0_back=1/sqrt(1-2*M/r),rho22[4]=om*rho22[0],v1[4]=om*v1[0],tt10a)):
ss1:=solve({tt11a=0,tt11=0},{rho22[0],v1[0]}):
ss2:=simplify(subs(Vu0_back=1/sqrt(1-2*M/r),ss1[2])):
factor(coeff(rhs(ss2),v1[1])):

t1:=subs(Rhoc=1,pr2(sum(sum(Vd[a]*Vd[b]*h_exp[a,b],a=1..4),b=1..4))):
v0_0:=solve(factor(simplify(subs(rule1,t1+1)))=0,v0[0]):
v0_1:=solve(factor(simplify(subs(rule1,diff(t1+1,r))))=0,v0[1]):
v0_0:=simplify(subs(Be[0,0]=0,Be[0,1]=0,Vu0_back=1/sqrt(1-2*M/r),B0=0,W0=-2*M,v0_0)):
v0_0t:=simplify(subs(wn[0,0]=r^2*Wc,v0_0));
v0_1:=simplify(subs(Vu0_back=1/sqrt(1-2*M/r),B0=0,B1=0,W1=0,W0=-2*M,v0_1)):
v0_1:=simplify(subs(Be[0,0]=0,Be[0,1]=0,v0[0]=v0_0,v0_1)):

#c1m4:=simplify(subs(v0[4]=v0_0*om,cons1m4)):
#c1p4:=simplify(subs(v0[4]=v0_0*om,v0[0]=v0_0,v0[1]=v0_1,cons1p4)):

Vang_0:=solve(subs(Vu0_back=1/sqrt(1-2*M/r),Vang[4]=Vang[0]*omm*I,wn[0,2]=wn[0,0],Be[0,2]=0,Be[0,0]=0,cons_A)=0,Vang[0]):
Vang_0t:=simplify(subs(wn[0,0]=r^2*Wc,Vang_0));
ss2:=simplify(subs(Be[0,0]=0,Be[0,4]=0,Be[0,1]=0,ss2)):
ss2:=simplify(subs(v0[0]=v0_0,v0[1]=v0_1,v0[4]=om*v0_0,Vang[3]=L2*Vang_0,Vangb[2]=L2*Vang_0,ss2)):
ss2:=simplify(subs(wn[0,4]=w0*om,wn[0,1]=w_r,wn[0,0]=w0,Ube[0,2]=s6*Z00,Ue[0,3]=s6*Z00,ss2)):
v1_1:=solve(subs(om=I*omm,ss2),v1[1]):
c0_v1:=factor(simplify(coeff(v1_1,v1[0],0))):
c0_v:=simplify(subs(w0=Wc*r^2,w_r=r^2*Wc_r+Wc*2*r,c0_v1)); 
c1_v:=simplify(coeff(v1_1,v1[0]));

v1M:=subs(M=0,-c0_v1/c1_v):
v1Mt:=simplify(subs(w0=Wc*r^2,w_r=r^2*Wc_r+Wc*2*r,v1M)):
#DE is $v_{1,r}=c1_v v_1+ c0_v

RHS_R1A:=0:RHS_ev2e:=0:


rule2de:=(Be[1,2]=diff(beta(r),r),Be[0,2]=beta(r),Be[2,2]=beta(r),
          Ue[0,1]=diff(Z(r),r),Ue[1,1]=diff(Z(r),r,r),Ue[1,2]=diff(Z(r),r),Ue[0,2]=Z(r),
          Je[0,1]=diff(JJ(r),r),Je[1,1]=diff(JJ(r),r,r),Je[1,4]=om*diff(JJ(r),r),Je[0,4]=om*JJ(r),
          Je[1,3]=(L2+2)*diff(JJ(r),r), Be[0,1]=diff(beta(r),r),
          Be[0,0]=beta(r),wn[0,0]=ww(r),Ue[0,0]=Z(r)):
#DEbeta:=subs(rule2de,ruleBackShell,eps*coeff(R11e,eps)=RHS_R11):

W0:=-2*M:W1:=0:W11:=0:B0:=0:B1:=0:B11:=0:
b0:=0:C10:=0:CinI:=0:
beta(r):=b0:
prMakeDE():

#j2tin:=dsolve(de3a,J2(xx)):
#jtin1:=int(int(subs(_C2=CinI,_C1=C40*6,rhs(j2tin)),xx),xx)+C30*xx+C10:
jtin1:=C30*(1+om*M/2)/om^2*xx^3+C30*xx:
ztin1:=simplify(subs(JJ(xx)=jtin1,Z0)):
jtin:=prlinRhoc(subs(xx=1/r,jtin1)):
ztin:=prlinRhoc(subs(xx=1/r,ztin1)):
btin:=b0:
t1:=solve(Rwe=0,wn[0,1]):
rule3in:={Be[0,0]=btin,Ube[1,2]=diff(ztin,r)*L2,Ue[1,3]=diff(ztin,r)*L2,Ube[0,2]=ztin*L2,Ue[0,3]=ztin*L2,
        Be[2,3]=L2*btin,Je[3,3]=L4*jtin,Jbe[2,2]=L4*jtin}:
t2:=simplify(subs(rule1,rule3in,t1)):
wtin:=simplify(int(t2,r))-12*C30:


ruleconsIn:={Be[2, 3]=L2*btin, wn[2, 3]=L2*wtin, wn[1, 1]=diff(wtin,r,r), Be[0, 1]=diff(btin,r),
           Be[1, 4]=om*diff(btin,r), Be[0, 4]=om*btin, Ue[3, 4]=om*L2*ztin,Ube[2, 4]=om*L2*ztin,
           wn[0, 4]=om*wtin, Je[3, 4]=om*(L2+2)*jtin, Be[2, 4]=om*btin,Je[1,4]=om*diff(jtin,r),
           Je[0,4]=om*jtin,Ue[1, 4]=om*diff(ztin,r),
           Be[1, 1]=diff(btin,r,r), wn[0, 0]=wtin, wn[0, 1]=diff(wtin,r), Ube[0, 2]=L2*ztin, Ue[0, 3]=L2*ztin, 
           Ue[2, 3]=L2*ztin, Ube[2, 2]=L2*ztin, wn[1, 2]=diff(wtin,r), wn[0, 2]=wtin,  Ue[0, 0]=ztin, 
           Ue[0, 1]=diff(ztin,r), Ue[1, 1]=diff(ztin,r,r), Ube[1, 2]=L2*diff(ztin,r), Ue[1, 3] =L2*diff(ztin,r),Be[0,0]=btin,
           Be[0,2]=btin,Be[1,2]=diff(btin,r),Be[2,2]=btin,
           Je[1,3]=(L2+2)*diff(jtin,r),Je[3,3]=L4*jtin,Jbe[2,2]=L4*jtin,Je[1,1]=diff(jtin,r,r),
           Je[0,1]=diff(jtin,r), Ue[0,2]=ztin,Ue[1,2]=diff(ztin,r)}:

check_DE_R11_In:=prlinRhoc(subs(ruleconsIn,eps*coeff(R11e,eps))):
check_DE_R1A_In:=prlinRhoc(subs(ruleconsIn,eps*coeff(Rqe,eps))):
check_DE_R1A_In:=simplify(check_DE_R1A_In):
check_DE_Rw_In:=prlinRhoc(subs(ruleconsIn,eps*coeff(Rwe,eps))):
check_DE_Rw_In:=prlinRhoc(subs(rule1,ruleconsIn,check_DE_Rw_In)):
check_DE_ev2_In:=prlinRhoc(subs(ruleconsIn,eps*coeff(ev2e,eps))):

constraint00In:=prlinRhoc(subs(ruleconsIn,eps*coeff(R44e,eps))):
constraint01In:=prlinRhoc(subs(ruleconsIn,eps*coeff(R14e,eps))):
constraint0AIn:=prlinRhoc(subs(ruleconsIn,eps*coeff(Rq4e,eps))):
constraint00In:=prlinRhoc(subs(rule1,ruleconsIn,constraint00In)):
constraint01In:=prlinRhoc(subs(rule1,ruleconsIn,constraint01In)):
constraint0AIn:=prlinRhoc(subs(ruleconsIn,constraint0AIn)):

#C50:=solve(subs(constraint0AIn)=0,C50):
#C5I:=solve(constraint0AIn=0,C5I):
#C10:=solve(subs(constraint00In)=0,C10):
#C1I:=solve(constraint00In=0,C1I):
constraint00In:=simplify(constraint00In):
constraint0AIn:=simplify(constraint0AIn):

#print(`The following output is used in Eqs. (3), with om =i nu:`):
s6:=sqrt(6):
jout:=simplify(subs(CinI=0,jtin)*exp(om*u)*Zlm[2])*2*s6:
jbout:=simplify(subs(CinI=0,jtin)*exp(om*u)*Zlm[-2])*2*s6:
zout:=simplify(subs(CinI=0,ztin)*exp(om*u)*Zlm[1])*s6:
zbout:=simplify(subs(CinI=0,ztin)*exp(om*u)*Zlm[-1])*s6:
bout:=simplify(subs(CinI=0,btin)*exp(om*u)*Zlm[0]):
wout:=simplify(subs(CinI=0,wtin/r^2)*exp(om*u)*Zlm[0]): #Output using W_c rather than W
wout:=simplify(subs(CinI=0,wtin)*exp(om*u)*Zlm[0]):

jout:=simplify(subs(M=0,om=nu*I,C30=1,jout)):
zout:=simplify(subs(M=0,om=nu*I,C30=1,zout)):
wout:=simplify(subs(M=0,om=nu*I,C30=1,wout)):
jout_r:=simplify(diff(jout,r)):
jout_rr:=simplify(diff(jout_r,r)):
jout_x:=simplify(diff(subs(r=1/x,jout),x)):
jout_xx:=simplify(diff(jout_x,x)):
wout_r:=simplify(diff(wout,r)):
zout_r:=simplify(diff(zout,r)):
C40:=coeff(subs(C30=1,om=I*nu,jtin1),xx,3):


jout:=(rJmat(r)+j*iJmat(r))*exp(om*u)*Zlm[2]*2*s6:jbout:=(rJmat(r)+j*iJmat(r))*exp(om*u)*Zlm[-2]*2*s6:
zout:=(rZmat(r)+j*iZmat(r))*exp(om*u)*Zlm[1]*s6:zbout:=(rZmat(r)+j*iZmat(r))*exp(om*u)*Zlm[-1]*s6:
bout:=0:wout:=(rwmat(r)+j*iwmat(r))*exp(om*u)*Zlm[0]:

ruleZlm2Zlm_exp:={}:
for s from -2 to 2 do
  ruleZlm2Zlm_exp:=ruleZlm2Zlm_exp union 
  {Zlm[s]=Zlm_exp[s,0]+q*(Zlm_exp[s,3]+Zlm_exp[s,2]-s*I*fp*Zlm_exp[s,0])/f
	  +p*(Zlm_exp[s,3]-Zlm_exp[s,2]+s*fq*Zlm_exp[s,0])*I/f}:
od:

ruleZlm_exp2Zlm:={Zlm_exp[-1,2]=-s6*Zlm[0],Zlm_exp[0,0]=Zlm[0],Zlm_exp[0,2]=s6*Zlm[1],Zlm_exp[1,3]=-s6*Zlm[0],
Zlm_exp[1,0]=Zlm[1],Zlm_exp[1,2]=2*Zlm[2],Zlm_exp[2,3]=-2*Zlm[1],Zlm_exp[2,0]=Zlm[2],Zlm_exp[-2,2]=-2*Zlm[-1],
Zlm_exp[-1,0]=Zlm[-1],Zlm_exp[0,3]=s6*Zlm[-1],Zlm_exp[-1,3]=2*Zlm[-2],Zlm_exp[-2,0]=Zlm[-2]}:
rule_eth:={f=1+fqo^2/4+fpo^2/4,p=0,q=0}:

pr_eth:=proc(s,X)
X1:=simplify(subs(ruleZlm2Zlm_exp,X)):
ethX:=fo/2*(diff(X1,q)+I*diff(X1,p))+s*(fq+I*fp)/2*X1:
ethX:=simplify(subs(rule_eth,ethX)):ethX:=simplify(subs(ruleZlm_exp2Zlm,ethX)):
return(ethX):
end:
pr_ethb:=proc(s,X)
X1:=simplify(subs(ruleZlm2Zlm_exp,X)):
ethbX:=fo/2*(diff(X1,q)-I*diff(X1,p))-s*(fq-I*fp)/2*X1:
ethbX:=simplify(subs(rule_eth,ethbX)):ethbX:=simplify(subs(ruleZlm_exp2Zlm,ethbX)):
return(ethbX):
end:



b22:=pr_eth(0,bout):
b22:=pr_eth(1,b22):
jb22:=pr_eth(-2,jbout):
jb22:=pr_eth(-1,jb22):
j33:=pr_ethb(2,jout):
j33:=pr_ethb(1,j33):
ub22:=pr_eth(-1,zbout):
ub22:=pr_eth(0,ub22):

ruleZlm:={Be[0,2]=pr_eth(0,bout),Be[0,1]=diff(bout,r),Be[0,4]=diff(bout,u),Be[0,3]=pr_ethb(0,bout),
Be[1,2]=pr_eth(0,diff(bout,r)),Ue[1,1]=diff(zout,r,r),Ue[0,1]=diff(zout,r),Je[1,3]=pr_ethb(2,diff(jout,r)),
Be[2,3]=L2*bout,Je[3,3]=j33,Jbe[2,2]=jb22,Ube[0,1]=diff(zbout,r),Ube[0,3]=pr_ethb(-1,zbout),
Ube[1,2]=diff(pr_eth(-1,zbout),r),Ue[1,3]=diff(pr_ethb(1,zout),r),Be[0,0]=bout,Ube[0,2]=pr_eth(-1,zbout),
Ue[0,3]=pr_ethb(1,zout),wn[0,1]=diff(wout,r),Je[0,1]=diff(jout,r),Jbe[0,4]=diff(jbout,u),Jbe[0,1]=diff(jbout,r),
Je[1,1]=diff(jout,r,r),Ue[0,2]=pr_eth(1,zout),Je[0,4]=diff(jout,u),Be[2,2]=b22,
Je[1,4]=diff(jout,r,u),Ue[1,2]=diff(pr_eth(1,zout),r),wn[2,3]=L2*wout,
wn[0,4]=diff(wout,u),Ue[3,4]=diff(pr_ethb(1,zout),u),Ube[2,4]=diff(pr_eth(-1,zbout),u),
wn[1,1]=diff(wout,r,r),Be[1,1]=diff(bout,r,r),Be[1,4]=diff(bout,r,u),wn[0,2]=pr_eth(0,wout),
wn[1,2]=diff(pr_eth(0,wout),r),Ue[2,3]=L2*zout,
Ube[2,2]=ub22,Be[2,4]=diff(pr_eth(0,bout),u),Je[3,4]=diff(pr_ethb(2,jout),u),Ue[1,4]=diff(zout,r,u),
Ue[0,0]=zout,wn[0,0]=wout,wn[0,3]=pr_ethb(0,wout),Ube[0,0]=zbout}:

Vshell[1]:=-1/sqrt(1-2*M/r)+eps*(rv1mat(r)+j*iv1mat(r))*exp(om*u)*Zlm[0]:
Vshell[4]:=-1/sqrt(1-2*M/r)*(1-2*M/r)+simplify(subs(ruleZlm,eps*v0_0)):
t1:=solve(subs(Vang[4]=om*Vang[0],cons_A)=0,Vang[0]):
Vshell_ang:=simplify(subs(ruleZlm,eps*t1)):
Vshell_angb:=subs(Zlm[1]=Zlm[-1],Vshell_ang):
Vshell[2]:=simplify((Vshell_ang+Vshell_angb)/fo):
Vshell[3]:=simplify((Vshell_angb-Vshell_ang)*I/fo):

for a to 4 do
  Vshell_exp[a]:=subs(ruleZlm2Zlm_exp,Vshell[a]):
  for b to 4 do
    hlin[a,b]:=pr2(subs(rule1,Rhoc=1,h[a,b])):
    hlin[a,b]:=simplify(subs(ruleZlm,hlin[a,b])):
    h0[a,b]:=subs(eps=0,hlin[a,b]):
    g0[a,b]:=pr2(subs(rule1,Rhoc=1,g[a,b])):
    g0[a,b]:=simplify(subs(ruleZlm,g0[a,b])):
    g0[a,b]:=subs(eps=0,g0[a,b]):
    for c to 4 do
    Clin[a,b,c]:=pr2(subs(rule1,Rhoc=1,C[a,b,c])):
    Clin[a,b,c]:=simplify(subs(ruleZlm,Clin[a,b,c])):
    C0[a,b,c]:=subs(eps=0,Clin[a,b,c]):
od:od:od:


for as to 4 do for bs to 4 do
  dVshell[as,bs]:=diff(Vshell_exp[as],x[bs]):
  for cs to 4 do
    dVshell[as,bs]:=dVshell[as,bs]-Clin[as,bs,cs]*Vshell[cs]:
  od:
  dVshell[as,bs]:=pr2(subs(ruleZlm,rule_eth,dVshell[as,bs])):
  dVshell[as,bs]:=subs(ruleZlm_exp2Zlm,dVshell[as,bs]):
  dVshell[as,bs]:=simplify(algsubs(Vu0_back^2=1/(1-2*M/r),dVshell[as,bs])):
  dVshell_exp[as,bs]:=subs(ruleZlm_exp2Zlm,dVshell[as,bs]):
od:od:

P:=Matrix(4,4):
sig:=Matrix(4,4):
for asig to 4 do
  for bsig to 4 do
    P[asig,bsig]:=subs(Rhoc=1,g[asig,bsig])+Vshell[asig]*Vshell[bsig]:
    P[asig,bsig]:=simplify(subs(eps=0,P[asig,bsig])):
od:od:

div_Vshell:=0:
for asig to 4 do for bsig to 4 do
  div_Vshell:=div_Vshell+ hlin[asig,bsig]*dVshell[asig,bsig]:
od:od:

#print(`The following output is used in Eqs. (8) and (9), with om =i nu:`):
div_Vshell:=pr2(div_Vshell):

for asig to 4 do
  for bsig to 4 do
    sig[asig,bsig]:=-div_Vshell*P[asig,bsig]/3:
    for csig to 4 do
      for dsig to 4 do
        sig[asig,bsig]:=sig[asig,bsig]+(P[asig,dsig]*dVshell[bsig,csig]
        +P[bsig,dsig]*dVshell[asig,csig])*h0[csig,dsig]/2:
    od:od:
  sig[asig,bsig]:=simplify(sig[asig,bsig]):
  sig[asig,bsig]:=simplify(subs(rule1,sig[asig,bsig])):
  sig[asig,bsig]:=simplify(subs(Vu0_back=1/sqrt(1-2*M/r),sig[asig,bsig])):

od:od:

for asig to 4 do for bsig to 4 do
  sig_exp[asig,bsig]:=algsubs(fqo^2=fo-4-fpo^2, sig[asig,bsig]):
  sig_exp[asig,bsig]:=subs(ruleZlm2Zlm_exp,sig_exp[asig,bsig]):
  sigs[asig,bsig]:=algsubs(exp(om*u)=1,sig[asig,bsig]):
  sigs[asig,bsig]:=subs(om=omm*j,sigs[asig,bsig]):
  sigs[asig,bsig]:=algsubs(1/j=-j,expand(sigs[asig,bsig])):
  sigs[asig,bsig]:=algsubs(j^2=-1,sigs[asig,bsig]):
od:od:



for asig to 4 do
  for bsig from asig+1 to 4 do
    check_symmetry[asig,bsig]:=simplify(sig[asig,bsig]-sig[bsig,asig]):
od:od:

TraceSig:=0:
for a to 4 do for b to 4 do
  TraceSig:=TraceSig+h0[a,b]*sig[a,b]:
od:od:
TraceSig:=simplify(TraceSig):
sig1AqA:=simplify(subs(rule_eth,(sig[1,2]+I*sig[1,3])*fo/2)):
sig1AqbA:=simplify(subs(rule_eth,(sig[1,2]-I*sig[1,3])*fo/2)):
sig4AqA:=simplify(subs(rule_eth,(sig[4,2]+I*sig[4,3])*fo/2)):
sig4AqbA:=simplify(subs(rule_eth,(sig[4,2]-I*sig[4,3])*fo/2)):
sigABhAB:=pr2(sig[2,2]*h[2,2]*r^2+sig[3,3]*h[3,3]*r^2):
sigABqAqB:=pr2(subs(rule_eth,sig[2,2]*fo^2/4-sig[3,3]*fo^2/4+sig[2,3]*fo^2/2*I)):
sigABqbAqbB:=pr2(subs(rule_eth,sig[2,2]*fo^2/4-sig[3,3]*fo^2/4-sig[2,3]*fo^2/2*I)):
sig11:=simplify(subs(rule_eth,sig[1,1])):
sig14:=simplify(subs(rule_eth,sig[1,4])):
sig44:=simplify(subs(rule_eth,sig[4,4])):

sigma_squared:=0:
for a to 4 do for b to 4 do for c to 4 do for d to 4 do
  sigma_squared:=sigma_squared+sigs[a,b]*sigs[c,d]*subs(Rhoc=1,eps=0,hlin[a,c]*hlin[b,d]):
od:od:od:od:

#sigma_squared:=simplify(subs(Zlm[0]=1,Zlm[1]=1/Zlm[-1],Zlm[2]=1/Zlm[-2],sigma_squared)):
dE_dt:=-eta*r^2*delta_r*2*sigma_squared:

Ave_dE_dt:=simplify((coeff(dE_dt,j,0)+coeff(dE_dt,j,2))/2):
Ave_dE_dt:=simplify(subs(diff(rv1mat(r),r)=rv1_r,diff(iv1mat(r),r)=iv1_r, diff(rwmat(r),r)=rw_r,
        diff(iwmat(r),r)=iw_r,diff(rZmat(r),r)=rZ_r,diff(iZmat(r),r)=iZ_r,Ave_dE_dt)):
        
Ave_dE_dt:=simplify(subs(rZmat(r)=rZ00,iZmat(r)=iZ00,rwmat(r)=rw0,iwmat(r)=iw0,rv1mat(r)=rv1,iv1mat(r)=iv1,
     rJmat(r)=rJ0,iJmat(r)=iJ0,omm=nu,Ave_dE_dt)):
Ave_dE_dt:=simplify(algsubs(r-2*M=r*Sch_fac,Ave_dE_dt)):
fE:=simplify(subs(r=rr,Ave_dE_dt/nu^2/12/eta/delta_r/eps^2)):
fE2:=simplify(coeff(fE,Zlm[2])/Zlm[-2]); 
fE1:=simplify(coeff(fE,Zlm[1])/Zlm[-1]);
fE0:=simplify(coeff(fE,Zlm[0]^2));
with(CodeGeneration):
writeto(`BBH_fE.out`);
Matlab(fE0);
Matlab(fE1);
Matlab(fE2);
writeto(terminal);

read `Ylm.map`;
#For BBH, solution comprises out of phase Z2,2 and Z2,-2 components
Y22_0_squared:=simplify(sZlm2m2[0]*conjugate(sZlm2m2[0])+sZlm22[0]*conjugate(sZlm22[0])):
Y22_1_squared:=simplify(sZlm2m2[1]*conjugate(sZlm2m2[1])+sZlm22[1]*conjugate(sZlm22[1])):
Y22_2_squared:=simplify(sZlm2m2[2]*conjugate(sZlm2m2[2])+sZlm22[2]*conjugate(sZlm22[2])):

C40_square:=solve(3*C40_squared*omm^6/4/Pi*2=M^2*r0^4*(omm/2)^6*2^7/5,C40_squared):

print(`The following output is used in Eq. (12), with omm = nu:`);
TA:=simplify(2*eta*(fE_0*Y22_0_squared+fE_1*Y22_1_squared+fE_2*Y22_2_squared));
for k from 0 to 8 do
Y0[k]:=simplify(convert(SphericalY(k,0,th,ph),LegendreP)):
od:
#fr_th:=TA/C40^2/omm^8:
print(`The following output is used in Eq. (13), with omm = nu:`);
for k from 0 to 8 do
D0[k]:=int(Y0[k]*TA*sin(th),th=0..Pi)*2*Pi;
od;
(*

                                                     4
                                          15 sin(th~)
                         Y22_0_squared := -- ---------
                                          16    Pi

                                             2              2
                                     sin(th~)  (1 + cos(th~) )
                Y22_1_squared := 5/8 -------------------------
                                                Pi

                                               2               4
                                     6 cos(th~)  + 1 + cos(th~)
               Y22_2_squared := 5/32 ---------------------------
                                                 Pi



*)


==> anc/Maple/BBH_fE.out <==
cg = (1 / rr ^ 4 * (32 * rr ^ 5 * nu ^ 2 * iv1_r * Sch_fac ^ (0.7e1 / 0.2e1) * iw_r + 288 * rr ^ 5 * rZ00 * nu ^ 2 * rv1 * Sch_fac ^ (0.7e1 / 0.2e1) + 32 * rr ^ 5 * rw_r * nu ^ 3 * iv1 * Sch_fac ^ (0.5e1 / 0.2e1) - 32 * rr ^ 5 * nu ^ 3 * rv1 * Sch_fac ^ (0.5e1 / 0.2e1) * iw_r - 96 * rr ^ 5 * nu ^ 2 * iv1 * Sch_fac ^ (0.5e1 / 0.2e1) * iZ00 - 96 * rr ^ 5 * rZ00 * nu ^ 2 * rv1 * Sch_fac ^ (0.5e1 / 0.2e1) - 64 * rr ^ 4 * rv1_r * Sch_fac ^ (0.7e1 / 0.2e1) * nu ^ 2 * rw0 - 48 * rr ^ 4 * rw_r * nu ^ 2 * rv1 * Sch_fac ^ (0.7e1 / 0.2e1) - 64 * rr ^ 4 * nu ^ 2 * iw0 * iv1_r * Sch_fac ^ (0.7e1 / 0.2e1) - 48 * rr ^ 4 * nu ^ 2 * iv1 * Sch_fac ^ (0.7e1 / 0.2e1) * iw_r + 16 * rr ^ 4 * nu ^ 2 * iv1 * Sch_fac ^ (0.5e1 / 0.2e1) * iw_r + 64 * rr ^ 4 * nu ^ 3 * iw0 * rv1 * Sch_fac ^ (0.5e1 / 0.2e1) + 16 * rr ^ 4 * rw_r * nu ^ 2 * rv1 * Sch_fac ^ (0.5e1 / 0.2e1) - 64 * rr ^ 4 * rw0 * nu ^ 3 * iv1 * Sch_fac ^ (0.5e1 / 0.2e1) + 72 * rr ^ 3 * nu ^ 2 * iw0 * iv1 * Sch_fac ^ (0.5e1 / 0.2e1) + 72 * rr ^ 3 * rw0 * nu ^ 2 * rv1 * Sch_fac ^ (0.5e1 / 0.2e1) + 92 * rr ^ 3 * rw0 * nu ^ 2 * rv1 * Sch_fac ^ (0.7e1 / 0.2e1) + 96 * rr ^ 3 * rv1_r * Sch_fac ^ (0.7e1 / 0.2e1) * nu * iw0 - 4 * rr ^ 3 * nu ^ 2 * iw0 * iv1 * Sch_fac ^ (0.3e1 / 0.2e1) - 192 * rr ^ 6 * rZ00 * nu ^ 3 * iv1 * Sch_fac ^ (0.5e1 / 0.2e1) + 192 * rr ^ 6 * nu ^ 3 * rv1 * Sch_fac ^ (0.5e1 / 0.2e1) * iZ00 - 192 * rr ^ 6 * rv1_r * Sch_fac ^ (0.7e1 / 0.2e1) * nu ^ 2 * rZ00 - 192 * rr ^ 6 * nu ^ 2 * iv1_r * Sch_fac ^ (0.7e1 / 0.2e1) * iZ00 + 96 * rr ^ 5 * rw_r * nu ^ 2 * rZ00 * Sch_fac ^ 2 + 96 * rr ^ 5 * nu ^ 2 * iZ00 * iw_r * Sch_fac ^ 2 - 192 * rr ^ 4 * rw0 * nu ^ 2 * rZ00 * Sch_fac ^ 2 - 192 * rr ^ 4 * nu ^ 2 * iw0 * iZ00 * Sch_fac ^ 2 + 32 * rr ^ 3 * nu ^ 2 * iw0 * iw_r * Sch_fac ^ 2 - 288 * rr ^ 3 * nu * iZ00 * rw0 * Sch_fac ^ 2 + 288 * rr ^ 3 * rZ00 * nu * iw0 * Sch_fac ^ 2 + 32 * rr ^ 3 * rw_r * nu ^ 2 * rw0 * Sch_fac ^ 2 + 64 * rr ^ 6 * nu ^ 3 * rv1 * iv1_r * Sch_fac ^ 4 - 64 * rr ^ 6 * rv1_r * nu ^ 3 * iv1 * Sch_fac ^ 4 - 32 * rr ^ 5 * nu ^ 2 * iv1_r * iv1 * Sch_fac ^ 4 - 32 * rr ^ 5 * rv1_r * nu ^ 2 * rv1 * Sch_fac ^ 4 + 96 * nu ^ 2 * iv1_r * iv1 * rr ^ 5 * Sch_fac ^ 5 + 96 * rv1_r * nu ^ 2 * rv1 * rr ^ 5 * Sch_fac ^ 5 - 48 * rw_r * nu * iw0 * rr ^ 2 * Sch_fac ^ 2 + 48 * nu * iw_r * rw0 * rr ^ 2 * Sch_fac ^ 2 + 288 * rr ^ 5 * nu ^ 2 * iv1 * Sch_fac ^ (0.7e1 / 0.2e1) * iZ00 + 32 * rr ^ 5 * rv1_r * Sch_fac ^ (0.7e1 / 0.2e1) * nu ^ 2 * rw_r - 96 * rr ^ 3 * nu * iv1_r * Sch_fac ^ (0.7e1 / 0.2e1) * rw0 + 92 * rr ^ 3 * nu ^ 2 * iw0 * iv1 * Sch_fac ^ (0.7e1 / 0.2e1) - 4 * rr ^ 3 * rw0 * nu ^ 2 * rv1 * Sch_fac ^ (0.3e1 / 0.2e1) - rr ^ 2 * rw0 ^ 2 * nu ^ 2 - rr ^ 2 * nu ^ 2 * iw0 ^ 2 - 12 * nu ^ 2 * rr ^ 4 * Sch_fac ^ 3 * rv1 ^ 2 - 12 * nu ^ 2 * rr ^ 4 * Sch_fac ^ 3 * iv1 ^ 2 - 8 * rr ^ 4 * rw_r ^ 2 * nu ^ 2 * Sch_fac ^ 2 - 8 * rr ^ 4 * nu ^ 2 * iw_r ^ 2 * Sch_fac ^ 2 + 2 * rr ^ 2 * nu ^ 2 * iw0 ^ 2 * Sch_fac + 2 * rr ^ 2 * rw0 ^ 2 * nu ^ 2 * Sch_fac - 33 * nu ^ 2 * iw0 ^ 2 * rr ^ 2 * Sch_fac ^ 2 - 33 * rw0 ^ 2 * nu ^ 2 * rr ^ 2 * Sch_fac ^ 2 - 32 * rr ^ 6 * rv1_r ^ 2 * nu ^ 2 * Sch_fac ^ 5 - 32 * rr ^ 6 * nu ^ 2 * iv1_r ^ 2 * Sch_fac ^ 5 - 288 * rr ^ 6 * rZ00 ^ 2 * nu ^ 2 * Sch_fac ^ 2 - 288 * rr ^ 6 * nu ^ 2 * iZ00 ^ 2 * Sch_fac ^ 2 - 32 * rr ^ 6 * nu ^ 4 * iv1 ^ 2 * Sch_fac ^ 3 - 32 * rr ^ 6 * nu ^ 4 * rv1 ^ 2 * Sch_fac ^ 3 - 76 * rr ^ 4 * nu ^ 2 * Sch_fac ^ 5 * rv1 ^ 2 - 76 * rr ^ 4 * nu ^ 2 * Sch_fac ^ 5 * iv1 ^ 2 + 56 * nu ^ 2 * rr ^ 4 * Sch_fac ^ 4 * rv1 ^ 2 + 56 * nu ^ 2 * rr ^ 4 * Sch_fac ^ 4 * iv1 ^ 2 + 144 * rr ^ 2 * nu * iv1 * Sch_fac ^ (0.7e1 / 0.2e1) * rw0 - 144 * rr ^ 2 * iw0 * rv1 * nu * Sch_fac ^ (0.7e1 / 0.2e1) - 48 * rr ^ 2 * nu * iv1 * Sch_fac ^ (0.5e1 / 0.2e1) * rw0 + 48 * rr ^ 2 * iw0 * rv1 * nu * Sch_fac ^ (0.5e1 / 0.2e1) - 72 * Sch_fac ^ 2 * rw0 ^ 2 - 72 * Sch_fac ^ 2 * iw0 ^ 2) / nu ^ 4 / Sch_fac ^ 3) / 0.576e3;
cg0 = -(1 / Sch_fac ^ 2 * (16 * nu ^ 2 * rr ^ 4 * Sch_fac ^ 3 * rv1 ^ 2 + 16 * nu ^ 2 * rr ^ 4 * Sch_fac ^ 3 * iv1 ^ 2 - 4 * Sch_fac * rr * iw_r * iw0 - 4 * Sch_fac * rr * rw0 * rw_r + 16 * nu ^ 2 * Sch_fac ^ 2 * rr ^ 8 * iZ_r ^ 2 + 16 * nu ^ 2 * Sch_fac ^ 2 * rr ^ 8 * rZ_r ^ 2 + 16 * rr ^ 3 * nu * iv1 * Sch_fac ^ (0.5e1 / 0.2e1) * rw_r - 16 * rr ^ 3 * iw_r * rv1 * nu * Sch_fac ^ (0.5e1 / 0.2e1) - 8 * rr ^ 2 * nu * iv1 * Sch_fac ^ (0.3e1 / 0.2e1) * rw0 + 8 * rr ^ 2 * iw0 * rv1 * nu * Sch_fac ^ (0.3e1 / 0.2e1) + 32 * rr ^ 6 * rZ_r * nu ^ 2 * rv1 * Sch_fac ^ (0.5e1 / 0.2e1) + 32 * rr ^ 6 * nu ^ 2 * iZ_r * iv1 * Sch_fac ^ (0.5e1 / 0.2e1) - 8 * rr ^ 4 * nu * iZ_r * rw0 * Sch_fac + 8 * rr ^ 4 * rZ_r * nu * iw0 * Sch_fac + 16 * rr ^ 5 * nu * iZ_r * rw_r * Sch_fac ^ 2 - 16 * rr ^ 5 * rZ_r * nu * iw_r * Sch_fac ^ 2 - 20 * Sch_fac ^ 2 * rr * iw_r * iw0 - 20 * Sch_fac ^ 2 * rr * rw0 * rw_r - 40 * rr ^ 2 * nu * iv1 * Sch_fac ^ (0.5e1 / 0.2e1) * rw0 + 40 * rr ^ 2 * iw0 * rv1 * nu * Sch_fac ^ (0.5e1 / 0.2e1) - 40 * rr ^ 4 * nu * iZ_r * rw0 * Sch_fac ^ 2 + 40 * rr ^ 4 * rZ_r * nu * iw0 * Sch_fac ^ 2 + iw0 ^ 2 + 4 * rr ^ 2 * rw_r ^ 2 * Sch_fac ^ 2 + 10 * iw0 ^ 2 * Sch_fac + 10 * rw0 ^ 2 * Sch_fac + 25 * Sch_fac ^ 2 * rw0 ^ 2 + 25 * Sch_fac ^ 2 * iw0 ^ 2 + 4 * rr ^ 2 * iw_r ^ 2 * Sch_fac ^ 2 + rw0 ^ 2) / rr ^ 4 / nu ^ 4) / 0.64e2;
cg1 = -(1 / Sch_fac * (4 * rr ^ 6 * nu ^ 4 * iJ0 ^ 2 + 4 * rr ^ 6 * nu ^ 4 * rJ0 ^ 2 + 4 * rr ^ 6 * nu ^ 2 * iZ00 ^ 2 + 4 * rr ^ 6 * rZ00 ^ 2 * nu ^ 2 - 8 * rr ^ 6 * rZ00 * nu ^ 3 * iJ0 + 8 * rr ^ 6 * nu ^ 3 * rJ0 * iZ00 + 4 * rr ^ 3 * nu ^ 2 * iJ0 * iw0 + 4 * rr ^ 3 * nu ^ 2 * rJ0 * rw0 + 4 * rr ^ 3 * nu * iZ00 * rw0 - 4 * rr ^ 3 * rZ00 * nu * iw0 + rw0 ^ 2 + iw0 ^ 2) / rr ^ 4 / nu ^ 4) / 0.4e1;


==> anc/Maple/EinsteinBackground.map <==
#First run SphSym.map, then run EinsteinBackground.map to obtain the background metric and velocity

Tab_down:=matrix(4,4):
for a to 4 do for b to 4 do
    Tab_down[a,b]:=simplify(subs(Rhoc=1,rule1,eps=0,Vu0_back=1/sqrt(1+W0/r)/exp(B0),
      Tab_down_exp[a,b]),symbolic):
od:od:

T_trace:=0:
for a to 4 do for b to 4 do
    T_trace:=T_trace+Tab_down[a,b]*subs(Rhoc=1,eps=0,rule1,h[a,b]):
od:od:
T_trace:=simplify(T_trace):

rhsm:=matrix(4,4):
for a to 4 do for b to 4 do
    rhsm[a,b]:=8*Pi*simplify(Tab_down[a,b]-T_trace*subs(Rhoc=1,eps=0,rule1,g[a,b])/2):
od:od:

rhs_11:=rhsm[1,1]:
rhs_q:=simplify(f*(rhsm[1,2]+I*rhsm[1,3])/2):
rhs_w:=simplify(subs(Rhoc=1,eps=0,rule1,r^2*(h[2,2]*rhsm[2,2]+2*h[2,3]*rhsm[2,3]+h[3,3]*rhsm[3,3]))):
rhs_ev2:=simplify(f^2/4*(rhsm[2,2]-rhsm[3,3]+2*I*rhsm[2,3])):
rhs_44:=rhsm[4,4]:
rhs_14:=rhsm[1,4]:
rhs_q4:=simplify(f*(rhsm[4,2]+I*rhsm[4,3])/2):

writeto(`EinsteinBackground.out`);
B1_t:=solve(subs(Rhoc=1,eps=0,R11e)=rhs_11,B1);
W1_t:=solve(subs(Rhoc=1,eps=0,rule1,Rwe)=rhs_w,W1);
press_ra:=press_ra;
cons_4_back:=subs(eps=0,cons_4);
E44:=factor(subs(Rhoc=1,eps=0,rule1,R44e))-rhs_44:
E14:=factor(subs(Rhoc=1,eps=0,rule1,R14e))-rhs_14;
check44_14:=simplify(E44-(r+W0)*E14/r);
check_Rq:=subs(Rhoc=1,eps=0,rule1,Rqe)-rhs_q;
check_Rq4:=subs(Rhoc=1,eps=0,rule1,Rq4e)-rhs_q4;
check_ev2:=subs(Rhoc=1,eps=0,rule1,ev2e)-rhs_ev2;
t1:=subs(Rhoc=1,eps=0,sum(sum(Vd[a1]*Vd[b1]*h_exp[a1,b1],a1=1..4),b1=1..4)):
t1:=subs(rule1,t1):
Vu0_BackSquared:=simplify(solve(t1=-1,Vu0_back^2));
Vd1_back:=subs(eps=0,rule1,Vd[1]);
Vd4_back:=simplify(subs(rule1,eps=0,Vd[4]));
writeto(`terminal`);


==> anc/Maple/EinsteinBackground.out <==
                                                             2
                        2 Pi (Rho0(r) + press(r)) exp(2 B0) r
                B1_t := --------------------------------------
                                        W0 + r

                                       2                  2
                  -1 + exp(-2 B0) - 4 r  Pi press(r) + 4 r  Pi Rho0(r)
        W1_t := - ----------------------------------------------------
                                       exp(-2 B0)

                                                 2
                     (Rho0(r) + press(r)) (2 B1 r  - W0 + 2 B1 r W0 + W1 r)
    press_ra := -1/2 ------------------------------------------------------
                                           r (W0 + r)

                               cons_4_back := 0

                                          2
       2 W0 B1 + 2 W0 r B11 + 4 B1 r + 2 r  B11 + 2 r B1 W1 + r W11
E14 := ------------------------------------------------------------
                                      2
                                   2 r

     - 4 Pi exp(2 B0) (Rho0(r) + 3 press(r))

                                check44_14 := 0

                                 check_Rq := 0

                                check_Rq4 := 0

                                check_ev2 := 0

Warning, solving for expressions other than names or functions is not
recommended.
                                           r exp(-2 B0)
                        Vu0_BackSquared := ------------
                                              W0 + r

                        Vd1_back := -Vu0_back exp(2 B0)

                                 Vu0_back exp(2 B0) (W0 + r)
                   Vd4_back := - ---------------------------
                                              r



==> anc/Maple/EinsteinPert.map <==
#Stand-alone code to find the perturbed metric quantities

read `initialize.map`:
read `ProcsRules.map`:

#N.B. Basis is not sZlm but \eth Zlm, etc.
rho22:=array(0..4):
v0:=array(0..4):
v1:=array(0..4):
Vang:=array(0..4):
Vangb:=array(0..4):
Vshell:=array(1..4):
Vshell_exp:=array(1..4):
hlin:=matrix(4,4):
h0:=matrix(4,4):
Clin:=array(1..4,1..4,1..4):
C0:=array(1..4,1..4,1..4):
dVshell:=matrix(4,4):
alias(Vu0_back=Vu0_back(r)):
Tab:=array(1..4,1..4):
Vu_back:=array([0,0,0,Vu0_back]):
Vd:=array(1..4):

pr_n0(Rho22ns,rho22,0):
pr_n0(v1ns,v1,0):
pr_n0(v0ns,v0,0):
pr_n0(Vangns,Vang,1):
pr_n0(Vangbns,Vangb,-1):

read `gamma.out`:
read `lin.map`:

for a to 4 do
  Vd[a]:=sum(Vu_back[b]*g_exp[a,b],b=1..4):
  Vd[a]:=prlinRhoc(subs(eps=0,Vd[a])):
od:

Vd[1]:=Vd[1]+eps*v1ns:Vd[2]:=Vd[2]+eps*(Vangns+Vangbns)/fo:Vd[3]:=Vd[3]+eps*I*(Vangbns-Vangns)/fo:
Vd[4]:=Vd[4]+eps*v0ns:

for a to 4 do for b to 4 do
  Tab_down_exp[a,b]:=prlinRhoc(pr2((Rhoc*Rho0(r)+Rhoc*press(r)+Rhoc*eps*Rho22ns)*Vd[a]*Vd[b]
                                    +Rhoc*press(r)*g_exp[a,b])):
od:od:
unassign('a'):unassign('b'):
D_Tab_down:=pr_D_Tab_down(Tab_down_exp,x,C,h):

t3:=simplify(prlinRhoc(pr2(D_Tab_down[2]+I*D_Tab_down[3]))/2*fo): 
cons_A:=simplify(subs(rule1,t3)):
Vang_0:=solve(subs(Vu0_back=1/sqrt(1+W0/r)/exp(B0),Vang[4]=Vang[0]*omm*I,wn[0,2]=wn[0,0],Be[0,2]=0,Be[0,0]=0,cons_A)=0,Vang[0]):
t1:=subs(Rhoc=1,pr2(sum(sum(Vd[a]*Vd[b]*h_exp[a,b],a=1..4),b=1..4))):
v0_0:=solve(factor(simplify(subs(rule1,t1+1)))=0,v0[0]):
v0_0:=simplify(subs(Be[0,0]=0,Be[0,1]=0,Vu0_back=1/sqrt(1+W0/r)/exp(B0),v0_0)):
v0_0:=simplify(v0_0,symbolic);
v0_0t:=subs(B0=B0+(r-ro)*B1,W0=W0+(r-ro)*W1,wn[0,0]=wn[0,0]+(r-ro)*wn[0,1],v0_0):
v0_1:=simplify(subs(rule1,diff(v0_0t,r)));

cons_1:=prlinRhoc(pr2(D_Tab_down[1])):
cons_4:=prlinRhoc(pr2(D_Tab_down[4])):
press_ra:=factor(solve(0=simplify(algsubs(Vu0_back^2=1/(1+W0/r)/exp(2*B0),subs(eps=0,cons_1))),diff(press(r),r)));

cons_1e:=coeff(subs(Be[0,0]=0,Be[0,1]=0,v1[4]=I*omm*v1[0],cons_1),eps):
cons_4e:=coeff(subs(Be[0,0]=0,Be[0,1]=0,v1[4]=I*omm*v1[0],cons_4),eps):
cons_1e:=simplify(subs(#diff(W0,r)=W1,diff(B0,r)=B1,
                       rho22[4]=I*omm*rho22[0],Be[0,4]=0,v0[4]=I*omm*v0[0],cons_1e)):
cons_4e:=simplify(subs(#diff(W0,r)=W1,diff(B0,r)=B1,
                       rho22[4]=I*omm*rho22[0],Be[0,4]=0,v0[4]=I*omm*v0[0],cons_4e)):
c1rh0:=simplify(coeff(cons_1e,rho22[0]));
c1rh1:=simplify(coeff(cons_1e,rho22[1]));
c1v10:=simplify(coeff(cons_1e,v1[0]));
c1v11:=simplify(coeff(cons_1e,v1[1]));
c1rem:=simplify(cons_1e-c1rh0*rho22[0]-c1rh1*rho22[1]-c1v10*v1[0]-c1v11*v1[1]):
c4rh0:=simplify(coeff(cons_4e,rho22[0]));
c4rh1:=simplify(coeff(cons_4e,rho22[1]));
c4v10:=simplify(coeff(cons_4e,v1[0])):
c4v11:=simplify(coeff(cons_4e,v1[1]));
c4rem:=simplify(cons_4e-c4rh0*rho22[0]-c4rh1*rho22[1]-c4v10*v1[0]-c4v11*v1[1]):

rule_dv1a:={diff(Vu0_back,r)=Vu0_back_r,#diff(W0,r)=W1,
            diff(press(r),r)=press_r,diff(Rho0(r),r)=Rho0_r};#,diff(B0,r)=B1};
rule_dv1b:={Vu0_back=Vu0_back0,W0=W00,press(r)=press0,Rho0(r)=Rho00,B0=B00};
rule_dv1c:={v0[0]=v0_00,v0[1]=v0_10,Vang[3]=Vang_00*L2,Vangb[2]=Vang_00*L2};
rule_dv1d:={wn[0,0]=w0,wn[0,1]=w_r,Ue[0,3]=L2*Z0,Ube[0,2]=L2*Z0};
c1rem:=simplify(subs(rule_dv1c,c1rem)):
c1rem:=simplify(subs(rule_dv1a,c1rem)):c1rem:=simplify(subs(rule_dv1b,c1rem)):c1rem:=simplify(subs(rule_dv1d,c1rem)):
c1rh0:=simplify(subs(rule_dv1c,c1rh0)):
c1rh0:=simplify(subs(rule_dv1a,c1rh0)):c1rh0:=simplify(subs(rule_dv1b,c1rh0)):c1rh0:=simplify(subs(rule_dv1d,c1rh0));
c1v10:=simplify(subs(rule_dv1c,c1v10)):
c1v10:=simplify(subs(rule_dv1a,c1v10)):c1v10:=simplify(subs(rule_dv1b,c1v10)):c1v10:=simplify(subs(rule_dv1d,c1v10));
c1v11:=simplify(subs(rule_dv1c,c1v11)):
c1v11:=simplify(subs(rule_dv1a,c1v11)):c1v11:=simplify(subs(rule_dv1b,c1v11)):c1v11:=simplify(subs(rule_dv1d,c1v11));
c4rem:=simplify(subs(rule_dv1c,c4rem)):
c4rem:=simplify(subs(rule_dv1a,c4rem)):c4rem:=simplify(subs(rule_dv1b,c4rem)):c4rem:=simplify(subs(rule_dv1d,c4rem)):
c4rh0:=simplify(subs(rule_dv1c,c4rh0)):
c4rh0:=simplify(subs(rule_dv1a,c4rh0)):c4rh0:=simplify(subs(rule_dv1b,c4rh0)):c4rh0:=simplify(subs(rule_dv1d,c4rh0));
c4v10:=simplify(subs(rule_dv1c,c4v10)):
c4v10:=simplify(subs(rule_dv1a,c4v10)):c4v10:=simplify(subs(rule_dv1b,c4v10)):c4v10:=simplify(subs(rule_dv1d,c4v10));
c4v11:=simplify(subs(rule_dv1c,c4v11)):
c4v11:=simplify(subs(rule_dv1a,c4v11)):c4v11:=simplify(subs(rule_dv1b,c4v11)):c4v11:=simplify(subs(rule_dv1d,c4v11));

v0_0a:=simplify(subs(rule_dv1b,v0_0)):v0_0a:=simplify(subs(rule_dv1d,v0_0a)):
v0_1a:=simplify(subs(rule_dv1a,v0_1)):v0_1a:=simplify(subs(rule_dv1b,v0_1a)):v0_1a:=simplify(subs(rule_dv1d,v0_1a)):
Vang_0a:=simplify(subs(rule_dv1a,Vang_0)):Vang_0a:=simplify(subs(rule_dv1b,Vang_0a)):Vang_0a:=simplify(subs(rule_dv1d,Vang_0a)):;
Vu0_backa:=1/sqrt(1+W0/r)/exp(B0):
Vu0_backat:=subs(B0=B0+(r-ro)*B1,W0=W0+(r-ro)*W1,Vu0_backa):
Vu0_backar:=diff(Vu0_backat,r):Vu0_backar:=simplify(subs(rule1,rule_dv1a,Vu0_backar)):Vu0_backar:=simplify(subs(rule_dv1b,Vu0_backar)):
Vu0_backa:=simplify(subs(rule_dv1b,Vu0_backa)):

#end;
#Uncomment to check that the formulas reduce to those in the Schwarzschild case
(*
rule2Sch:={W00=-2*M,W1=0,B00=0,B1=0,press0=-Rho00+_C1/sqrt(1-2*M/r),Vu0_back0=1/sqrt(1-2*M/r),Rho0_r=0,
      press_r=-_C1*M/r/(r-2*M)/sqrt(1-2*M/r),Vu0_back_r=-M/r/(r-2*M)/sqrt(1-2*M/r)}:
#ruleV0Vang:={Vang_00=subs(rule2Sch,rule_dv1d,Vang_0),v0_00=subs(rule2Sch,rule_dv1d,dv1v0_0),v0_10=subs(rule2Sch,rule_dv1d,v0_1)}:

#simplify(subs(rule2Sch,c4v10));
c1v10:=simplify(subs(rule2Sch,c1v10));
c1v11:=simplify(subs(rule2Sch,c1v11));
c1rh0:=simplify(subs(rule2Sch,c1rh0));
c4v10:=simplify(subs(rule2Sch,c4v10));
c4v11:=simplify(subs(rule2Sch,c4v11));
c4rh0:=simplify(subs(rule2Sch,c4rh0));
c4rem:=simplify(subs(rule2Sch,c4rem)):
c1rem:=simplify(subs(rule2Sch,c1rem)):

v0_0a:=simplify(subs(rule2Sch,v0_0a));
v0_1a:=simplify(subs(rule2Sch,v0_1a));
Vang_0a:=simplify(subs(rule2Sch,Vang_0a));
Vu0_backar:=simplify(subs(rule2Sch,Vu0_backar));
Vu0_backa:=simplify(subs(rule2Sch,Vu0_backa));

c1rem:=simplify(subs(Vang_00=Vang_0a,v0_00=v0_0a,v0_10=v0_1a,c1rem));
c4rem:=simplify(subs(Vang_00=Vang_0a,v0_00=v0_0a,v0_10=v0_1a,c4rem));

read `t.out`;
check_1v10:=simplify(c1v10*eps-c1v10s);
check_1v11:=simplify(c1v11*eps-c1v11s);
check_1rh0:=simplify(c1rh0*eps-c1rh0s);
check_1rem:=simplify(subs(Z0=-Z00/s6,c1rem*eps-c1rems),symbolic):
check_1rem:=simplify(algsubs(s6^2=6,check_1rem));

check_4v10:=simplify(c4v10*eps-c4v10s);
check_4v11:=simplify(c4v11*eps-c4v11s);
check_4rh0:=simplify(c4rh0*eps-c4rh0s);
check_4rem:=simplify(subs(Z0=-Z00/s6,wn[0,4]=I*omm*w0,c4rem*eps-c4rems),symbolic):
check_4rem:=simplify(algsubs(s6^2=6,check_4rem));
#End of Schwarzschild check
*)

jout:=Jmat(r)*exp(om*u)*Zlm[2]*2*s6:jbout:=Jmat(r)*exp(om*u)*Zlm[-2]*2*s6:
zout:=Zmat(r)*exp(om*u)*Zlm[1]*s6:zbout:=Zmat(r)*exp(om*u)*Zlm[-1]*s6:
bout:=0:wout:=wmat(r)*exp(om*u)*Zlm[0]:
#jout:=(rJmat(r)+j*iJmat(r))*exp(om*u)*Zlm[2]*2*s6:jbout:=(rJmat(r)+j*iJmat(r))*exp(om*u)*Zlm[-2]*2*s6:
#zout:=(rZmat(r)+j*iZmat(r))*exp(om*u)*Zlm[1]*s6:zbout:=(rZmat(r)+j*iZmat(r))*exp(om*u)*Zlm[-1]*s6:
#bout:=0:wout:=(rwmat(r)+j*iwmat(r))*exp(om*u)*Zlm[0]:

ruleZlm2Zlm_exp:={}:
for s from -2 to 2 do
  ruleZlm2Zlm_exp:=ruleZlm2Zlm_exp union 
  {Zlm[s]=Zlm_exp[s,0]+q*(Zlm_exp[s,3]+Zlm_exp[s,2]-s*I*fp*Zlm_exp[s,0])/f
	  +p*(Zlm_exp[s,3]-Zlm_exp[s,2]+s*fq*Zlm_exp[s,0])*I/f}:
od:

ruleZlm_exp2Zlm:={Zlm_exp[-1,2]=-s6*Zlm[0],Zlm_exp[0,0]=Zlm[0],Zlm_exp[0,2]=s6*Zlm[1],Zlm_exp[1,3]=-s6*Zlm[0],
Zlm_exp[1,0]=Zlm[1],Zlm_exp[1,2]=2*Zlm[2],Zlm_exp[2,3]=-2*Zlm[1],Zlm_exp[2,0]=Zlm[2],Zlm_exp[-2,2]=-2*Zlm[-1],
Zlm_exp[-1,0]=Zlm[-1],Zlm_exp[0,3]=s6*Zlm[-1],Zlm_exp[-1,3]=2*Zlm[-2],Zlm_exp[-2,0]=Zlm[-2]}:
rule_eth:={f=1+fqo^2/4+fpo^2/4,p=0,q=0}:

pr_eth:=proc(s,X)
X1:=simplify(subs(ruleZlm2Zlm_exp,X)):
ethX:=fo/2*(diff(X1,q)+I*diff(X1,p))+s*(fq+I*fp)/2*X1:
ethX:=simplify(subs(rule_eth,ethX)):ethX:=simplify(subs(ruleZlm_exp2Zlm,ethX)):
return(ethX):
end:
pr_ethb:=proc(s,X)
X1:=simplify(subs(ruleZlm2Zlm_exp,X)):
ethbX:=fo/2*(diff(X1,q)-I*diff(X1,p))-s*(fq-I*fp)/2*X1:
ethbX:=simplify(subs(rule_eth,ethbX)):ethbX:=simplify(subs(ruleZlm_exp2Zlm,ethbX)):
return(ethbX):
end:



b22:=pr_eth(0,bout):
b22:=pr_eth(1,b22):
jb22:=pr_eth(-2,jbout):
jb22:=pr_eth(-1,jb22):
j33:=pr_ethb(2,jout):
j33:=pr_ethb(1,j33):
ub22:=pr_eth(-1,zbout):
ub22:=pr_eth(0,ub22):

ruleZlm:={Be[0,2]=pr_eth(0,bout),Be[0,1]=diff(bout,r),Be[0,4]=diff(bout,u),Be[0,3]=pr_ethb(0,bout),
Be[1,2]=pr_eth(0,diff(bout,r)),Ue[1,1]=diff(zout,r,r),Ue[0,1]=diff(zout,r),Je[1,3]=pr_ethb(2,diff(jout,r)),
Be[2,3]=L2*bout,Je[3,3]=j33,Jbe[2,2]=jb22,Ube[0,1]=diff(zbout,r),Ube[0,3]=pr_ethb(-1,zbout),
Ube[1,2]=diff(pr_eth(-1,zbout),r),Ue[1,3]=diff(pr_ethb(1,zout),r),Be[0,0]=bout,Ube[0,2]=pr_eth(-1,zbout),
Ue[0,3]=pr_ethb(1,zout),wn[0,1]=diff(wout,r),Je[0,1]=diff(jout,r),Jbe[0,4]=diff(jbout,u),Jbe[0,1]=diff(jbout,r),
Je[1,1]=diff(jout,r,r),Ue[0,2]=pr_eth(1,zout),Je[0,4]=diff(jout,u),Be[2,2]=b22,
Je[1,4]=diff(jout,r,u),Ue[1,2]=diff(pr_eth(1,zout),r),wn[2,3]=L2*wout,
wn[0,4]=diff(wout,u),Ue[3,4]=diff(pr_ethb(1,zout),u),Ube[2,4]=diff(pr_eth(-1,zbout),u),
wn[1,1]=diff(wout,r,r),Be[1,1]=diff(bout,r,r),Be[1,4]=diff(bout,r,u),wn[0,2]=pr_eth(0,wout),
wn[1,2]=diff(pr_eth(0,wout),r),Ue[2,3]=L2*zout,
Ube[2,2]=ub22,Be[2,4]=diff(pr_eth(0,bout),u),Je[3,4]=diff(pr_ethb(2,jout),u),Ue[1,4]=diff(zout,r,u),
Ue[0,0]=zout,wn[0,0]=wout,wn[0,3]=pr_ethb(0,wout),Ube[0,0]=zbout}:

writeto(`EinsteinPert.out`);
v0_0:=v0_0;
v0_1:=v0_1;
Vang_0:=Vang_0;
print(`N.B.: Vang is in eth_Z22 basis; multiply by s6 for 1Z22 basis`);

Rqet:=simplify(coeff(subs(rule1,Rhoc=1,ruleZlm,om=I*omm,Rqe),eps));
Rwet:=simplify(coeff(subs(rule1,Rhoc=1,ruleZlm,om=I*omm,Rwe),eps));
ev2e:=simplify(coeff(subs(rule1,Rhoc=1,ruleZlm,om=I*omm,ev2e),eps));
R44et:=simplify(coeff(subs(rule1,Rhoc=1,ruleZlm,om=I*omm,R44e),eps));
R14et:=simplify(coeff(subs(rule1,Rhoc=1,ruleZlm,om=I*omm,R14e),eps));
Rq4et:=simplify(coeff(subs(rule1,Rhoc=1,ruleZlm,om=I*omm,Rq4e),eps));
writeto(`terminal`);


==> anc/Maple/EinsteinPert.out <==
                                      exp(B0) wn[0, 0]
                         v0_0 := -1/2 ----------------
                                       1/2         1/2
                                      r    (r + W0)

                                     2                           2
v0_1 := -1/4 exp(B0) (2 wn[0, 0] B1 r  + 2 wn[0, 0] B1 r W0 + 2 r  wn[0, 1]

                                                                       /   3/2
     + 2 r wn[0, 1] W0 - 2 r wn[0, 0] - wn[0, 0] W0 - wn[0, 0] r W1)  /  (r
                                                                     /

            3/2
    (r + W0)   )

                                1/2 I exp(2 B0) wn[0, 0]
                      Vang_0 := -------------------------
                                      /r + W0\1/2
                                r omm |------|    exp(B0)
                                      \  r   /

         N.B.: Vang is in eth_Z22 basis; multiply by s6 for 1Z22 basis

                                    /
                                    |  /d         \
Rqet := -1/2 Zlm[1] exp(omm u I) s6 |4 |-- Jmat(r)|
                                    |  \dr        /
                                    \

                                                   / 2         \
                      /d         \               2 |d          |
     - 4 exp(-2 B0) r |-- Zmat(r)| - exp(-2 B0) r  |--- Zmat(r)|
                      \dr        /                 |  2        |
                                                   \dr         /

                                      \
                        2 /d         \|
     + 2 B1 exp(-2 B0) r  |-- Zmat(r)||
                          \dr        /|
                                      /

                             /     2                        /d         \
Rwet := -Zlm[0] exp(omm u I) |-4 s6  Jmat(r) + 2 exp(-2 B0) |-- wmat(r)|
                             \                              \dr        /

                        2                       2   2 /d         \\
     + 4 exp(-2 B0) r s6  Zmat(r) + exp(-2 B0) r  s6  |-- Zmat(r)||
                                                      \dr        //

                                         /
                                         |   /d         \
ev2e := 2 exp(-2 B0 + omm u I) Zlm[2] s6 |-r |-- Jmat(r)| W1
                                         |   \dr        /
                                         \

         / 2         \         / 2         \
         |d          |       2 |d          |    2 /d         \
     - r |--- Jmat(r)| W0 - r  |--- Jmat(r)| + r  |-- Zmat(r)|
         |  2        |         |  2        |      \dr        /
         \dr         /         \dr         /

                                              2 /d         \
     + 2 I r Jmat(r) omm + 2 r Zmat(r) + 2 I r  |-- Jmat(r)| omm
                                                \dr        /

                                         \
       /d         \          /d         \|
     - |-- Jmat(r)| W0 - 2 r |-- Jmat(r)||
       \dr        /          \dr        /|
                                         /

                                 /
                                 |
R44et := 1/2 exp(omm u I) Zlm[0] |-6 exp(2 B0) wmat(r) + 6 r B1 wmat(r)
                                 |
                                 \

                                               / 2         \
          2                                    |d          |
     + 4 r  B11 wmat(r) + wmat(r) r W11 + r W0 |--- wmat(r)|
                                               |  2        |
                                               \dr         /

                                 / 2         \
          2    /d         \    2 |d          |
     + 2 r  B1 |-- wmat(r)| + r  |--- wmat(r)| + 2 r B1 wmat(r) W1
               \dr        /      |  2        |
                                 \dr         /

                 /d         \
     + 2 r B1 W0 |-- wmat(r)| + 4 r B11 wmat(r) W0 + 4 B1 wmat(r) W0
                 \dr        /

             3   2            2   2                  2
     + 2 B1 r  s6  Zmat(r) + r  s6  Zmat(r) W1 - r s6  Zmat(r) W0

                                                                          \
                                 2   2                   3   2            |
     + 2 I wmat(r) omm r + 2 B1 r  s6  Zmat(r) W0 + 2 I r  s6  Zmat(r) omm|
                                                                          |
                                                                          /

       /  3
      /  r
     /

                                 /
                                 |       /d         \
R14et := 1/2 exp(omm u I) Zlm[0] |2 r B1 |-- wmat(r)| + 2 r B11 wmat(r)
                                 |       \dr        /
                                 \

         / 2         \                                                       \
         |d          |         2            2   2 /d         \               |
     + r |--- wmat(r)| + 2 r s6  Zmat(r) + r  s6  |-- Zmat(r)| + 2 B1 wmat(r)|
         |  2        |                            \dr        /               |
         \dr         /                                                       /

       /  2
      /  r
     /

                                     /
                                     |                          2
Rq4et := -1/4 exp(omm u I) s6 Zlm[1] |2 wmat(r) - 4 exp(-2 B0) r  Zmat(r) W1
                                     |
                                     \

                       / 2         \
                     3 |d          |                    2 /d         \
     - 2 exp(-2 B0) r  |--- Zmat(r)| W0 - 8 exp(-2 B0) r  |-- Zmat(r)| W0
                       |  2        |                      \dr        /
                       \dr         /

                     4 /d         \                    3 /d         \
     + 4 exp(-2 B0) r  |-- Zmat(r)| B1 + 4 exp(-2 B0) r  |-- Zmat(r)| B1 W0
                       \dr        /                      \dr        /

           /d         \              2    2   2                            2
     - 2 r |-- wmat(r)| + 6 Zmat(r) r  - r  s6  Zmat(r) + 8 I Jmat(r) omm r
           \dr        /

                       4 /d         \                             2
     + 2 I exp(-2 B0) r  |-- Zmat(r)| omm - 4 exp(-2 B0) Zmat(r) r
                         \dr        /

                       / 2         \
                     4 |d          |                 3 /d         \
     - 2 exp(-2 B0) r  |--- Zmat(r)| - 8 exp(-2 B0) r  |-- Zmat(r)|
                       |  2        |                   \dr        /
                       \dr         /

                     \
                     |   /  2
     - 4 r B1 wmat(r)|  /  r
                     | /
                     /



==> anc/Maple/MatlabOutput.map <==
#First run SphSym.map, then run MatlabOutput.map to obtain the background Matlab/Octave expressions in v1.out and fE.out

eq1:=d1rh0*rho0+d1v10*v10+d1v11*v11+d1rem=0;
eq4:=d4rh0*rho0+d4v10*v10+d4v11*v11+d4rem=0;
s1:=solve({eq1,eq4},{rho0,v11});
d1_v1M:=coeff(rhs(s1[2]),v10);
d0_v1M:=coeff(rhs(s1[2]),v10,0);

with(CodeGeneration);
writeto(`v1.out`);
Matlab(Vu0_backa);
Matlab(Vu0_backar);
Matlab(v0_0a);
Matlab(v0_1a);
Matlab(Vang_0a);
Matlab(c1rem);
Matlab(c1rh0);
Matlab(c1v10);
Matlab(c1v11);
Matlab(c4rh0);
Matlab(c4v10);
Matlab(c4v11);
Matlab(c4rem);
Matlab(d1_v1M);
Matlab(d0_v1M);
writeto(terminal);

writeto(`fE.out`);
c110aj0=Matlab(c110j0);
c110aj1=Matlab(c110j1);
c12paj0=Matlab(c12pj0);
c12paj1=Matlab(c12pj1);
c220aj0=Matlab(c220j0);
c220aj1=Matlab(c220j1);
c22paj0=Matlab(c22pj0);
c22paj1=Matlab(c22pj1);
fEa=Matlab(fE);
writeto(terminal);


==> anc/Maple/ProcsRules.map <==

rule1:={ro=r,u=0,q=0,p=0,f=1+fqo^2/4+fpo^2/4};

pr1:=proc(X,y,s)
X[0]:=y[0,0]+(r-ro)*y[0,1]+u*y[0,4]+q*(y[0,3]+y[0,2]-s*I*fp*y[0,0])/fo
	  +p*(y[0,3]-y[0,2]+s*fq*y[0,0])*I/fo:

X[1]:=y[0,1]+(r-ro)*y[1,1]+u*y[1,4]+q*(y[1,3]+y[1,2]-s*I*fp*y[0,1])/fo
	  +p*(y[1,3]-y[1,2]+s*fq*y[0,1])*I/fo:

X[2]:=y[0,2]+(r-ro)*y[1,2]+u*y[2,4]
	  +q*(y[2,3]+2*s*y[0,0]+y[2,2]-(s+1)*I*fp*y[0,2])/fo
	  +p*(y[2,3]+2*s*y[0,0]-y[2,2]+(s+1)*fq*y[0,2])*I/fo:

X[3]:=y[0,3]+(r-ro)*y[1,3]+u*y[3,4]+q*(y[3,3]+y[2,3]-(s-1)*I*fp*y[0,3])/fo
	  +p*(y[3,3]-y[2,3]+(s-1)*fq*y[0,3])*I/fo:

X[4]:=y[0,4]+(r-ro)*y[1,4]+u*y[4,4]+q*(y[3,4]+y[2,4]-s*I*fp*y[0,4])/fo
	  +p*(y[3,4]-y[2,4]+s*fq*y[0,4])*I/fo:
end;

pr_D_Tab_up:=proc(Tab,x,C):
  DT:=array(1..4):
  for a to 4 do
    DT[a]:=0:
    for b to 4 do
      DT[a]:=DT[a]+diff(Tab[a,b],x[b]):
      for c to 4 do
        DT[a]:=DT[a]+Tab[c,b]*C[c,b,a]+Tab[a,c]*C[c,b,b]:
    od:od:
#    DT[a]:=prlinRhoc(pr2(subs(rule1,DT[a]))):
     DT[a]:=(pr2(subs(rule1,DT[a]))):
  od:
  return(array([DT[1],DT[2],DT[3],DT[4]])):
end:

pr_D_Tab_down:=proc(Tab,x,C,h):
  DT:=array(1..4):
  for a to 4 do
    DT[a]:=0:
    for b to 4 do for c to 4 do
      DT[a]:=DT[a]+diff(Tab[a,b],x[c])*h[b,c]:
      for d to 4 do
        DT[a]:=DT[a]-(Tab[d,b]*C[a,c,d]+Tab[a,d]*C[c,b,d])*h[b,c]:
    od:od:od:
#    DT[a]:=prlinRhoc(pr2(subs(rule1,DT[a]))):
     DT[a]:=(pr2(subs(rule1,DT[a]))):
  od:
  return(array([DT[1],DT[2],DT[3],DT[4]])):
end:


prR:=proc(a,b) local a1,a2,a3,a4,a5,b2,b3,b4;
a1:=diff(C[a,b,1],x[1])+diff(C[a,b,2],x[2])+diff(C[a,b,3],x[3])
    +diff(C[a,b,4],x[4]);
a2:=-diff(Csum[a],x[b]);
a3:=sum( Csum[b2]*C[a,b,b2],b2=1..4);
a4:=-sum( sum( C[a,b3,b4]*C[b,b4,b3],b3=1..4),b4=1..4);

a1:=subs(rule1,a1);
a2:=subs(rule1,a2);
a3:=subs(rule1,a3);
a4:=subs(rule1,a4);
a5:=0:#subs(rule1,-3*alpha^2*g[a,b]);

R[a,b]:=simplify(a1+a2+a3+a4+a5);
end;

prlinRhoc:=proc(A)
#t1:=simplify(subs(Rhoc=0,A))+Rhoc*simplify(subs(Rhoc=0,diff(A,Rhoc))):
t1:=simplify(subs(Rhoc=1,A)):
return(t1):
end proc;

pr0:=proc(xns,X,s)
     xns:=X[0]+(r-ro)*X[1]+q*(X[3]+X[2]-s*I*fp*X[0])/fo
	  +p*(X[3]-X[2]+s*fq*X[0])*I/fo:
end;

pr_n0:=proc(xns,X,s)
     xns:=X[0]+(r-ro)*X[1]+q*(X[3]+X[2]-s*I*fp*X[0])/fo
	  +p*(X[3]-X[2]+s*fq*X[0])*I/fo+u*X[4]:
end;

pr2:=proc(A)
t1:=simplify(subs(eps=0,A))+eps*simplify(subs(eps=0,diff(A,eps))):
return(t1):
end:


prRiem:=proc(a,b,c,d) local a1,a2,a3,a4,b2,b3;
a1:=diff(C[b,d,a],x[c]);
a2:=-diff(C[b,c,a],x[d]);
a3:=sum( C[b2,c,a]*C[b,d,b2],b2=1..4);
a4:=-sum( C[b,c,b3]*C[b3,d,a],b3=1..4);
a1:=subs(rule1,a1);
a2:=subs(rule1,a2);
a3:=subs(rule1,a3);
a4:=subs(rule1,a4);
Riem[a,b,c,d]:=simplify(a1+a2+a3+a4);
end;

#jr:=sqrt(6)*((24*b0-I*(4*nu*alpha^2+nu^3)*c3+3*I*nu*c1)/18+c1/2/r-c3/r^3/6):
#ur:=sqrt(6)*((-24*I*nu*b0+3*(3*alpha^2+nu^2)*c1-nu^2*c3*(4*alpha^2+nu^2))/36
#    +2*b0/r+c1/2/r^2+c3*I*nu/3/r^3+c3/4/r^4):
#wr:=-2*b0*alpha^2*r^3+r^2/6*(24*I*nu*b0-3*c1*(nu^2+3*alpha^2)
#                             +nu^2*c3*(nu^2+4*alpha^2))
#    +r/3*(-6*b0+3*I*nu*c1-c3*I*nu*(nu^2+4*alpha^2))-c3*(nu^2+alpha^2)+c3*I*nu/r
#    +c3/2/r^2:

rule2:={wn[0,0]=wr,wn[0,1]=diff(wr,r),wn[1,1]=diff(wr,r,r),wn[0,2]=wr*sqrt(6),
        wn[1,2]=diff(wr,r)*sqrt(6),wn[2,2]=wr*2*sqrt(6),
        wn[0,4]=wr*I*nu,wn[2,3]=-6*wr,
        Ue[0,0]=ur,Ue[0,2]=2*ur,Ue[1,4]=diff(ur,r)*I*nu,Ue[2,4]=I*nu*2*ur,
        Ue[1,2]=2*diff(ur,r),
        Ue[0,1]=diff(ur,r),Ue[1,1]=diff(ur,r,r),
        Ue[1,3]=-diff(ur,r)*sqrt(6),Ue[0,3]=-sqrt(6)*ur,Ue[3,4]=-sqrt(6)*I*nu*ur,
        Ue[2,3]=-6*ur,
        Ube[0,2]=-sqrt(6)*ur,Ube[1,2]=-sqrt(6)*diff(ur,r),Ube[2,4]=-sqrt(6)*I*nu*ur,
        Ube[2,2]=-6*ur,
        Be[0,0]=b0,Be[0,1]=0,Be[1,1]=0,Be[1,2]=0,Be[1,4]=0,Be[0,2]=sqrt(6)*b0,
        Be[0,4]=I*nu*b0,Be[2,3]=-6*b0,
        Be[2,4]=I*nu*sqrt(6)*b0,Be[2,2]=2*sqrt(6)*b0,
        Je[0,1]=diff(jr,r),Je[0,4]=I*nu*jr,Je[4,4]=-nu^2*jr,
        Je[1,3]=-2*diff(jr,r),Je[3,4]=-2*I*nu*jr,
        Je[1,1]=diff(jr,r,r),Je[1,4]=diff(jr,r)*I*nu,Je[3,3]=2*sqrt(6)*jr,
        Jbe[2,2]=2*sqrt(6)*jr,Je[0,0]=jr
};

prLin:=proc(Kn,Je,Jbe,Be,Ue,Ube,wn,Jn,Jbn,Bn,Un,Ubn,Va)
for a from 0 to 4 do for b from a to 4 do
  Kn[a,b]:=0;
  Jn[a,b]:=eps*Je[a,b];
  Jbn[a,b]:=eps*Jbe[a,b];
  Bn[a,b]:=eps*Be[a,b];
  Un[a,b]:=eps*Ue[a,b];
  Ubn[a,b]:=eps*Ube[a,b];
  Va[a,b]:=eps*wn[a,b]/r;
od;od;
Kn[0,0]:=1;

Bn[0,0]:=Rhoc*B0+eps*Be[0,0]:
Bn[0,1]:=Rhoc*B1+eps*Be[0,1]:
Bn[1,1]:=Rhoc*B11+eps*Be[1,1]:
Bn[0,4]:=Rhoc*B4+eps*Be[0,4]:
Bn[4,4]:=Rhoc*B44+eps*Be[4,4]:
Bn[1,4]:=Rhoc*B14+eps*Be[1,4]:

#Be[1,1]:=0:
#Be[0,1]:=0: #Comment out this line to check R[1,1]=0

Va[0,0]:=1+Rhoc*W0/ro+eps*wn[0,0]/ro;
Va[0,1]:=Rhoc*W1/ro-Rhoc*W0/ro^2+(ro*eps*wn[0,1]-eps*wn[0,0])/ro^2;
Va[1,1]:=Rhoc*W11/r-2*Rhoc*W1/r^2+2*Rhoc*W0/r^3+eps*(wn[1,1]/r-2*wn[0,1]/r^2+2*wn[0,0]/r^3);
for a from 2 to 3 do
  Va[1,a]:=eps*(wn[1,a]/r-wn[0,a]/r^2);
#  Be[1,a]:=0:
od;
Va[0,4]:=Rhoc*W4+eps*wn[0,4]/r:
Va[1,4]:=Rhoc*W14+eps*wn[1,4]/r:
Va[4,4]:=Rhoc*W44+eps*wn[4,4]/r:
#rBe:={Be[0,1]=0,Be[1,1]=0,Be[1,2]=0,Be[1,3]=0,Be[1,4]=0}:
end;

pr2sum:=proc(g,e1,e2)
local a,b:
t1:=sum(sum(g[a,b]*e1[a]*e2[b],b=1..4),a=1..4):
return(pr2(subs(rule2,t1))):
end:

pr4sum:=proc(W,e1,e2,e3,e4)
local a,b,c,d:
t1:=sum(sum(sum(sum(W[a,b,c,d]*e1[a]*e2[b]*e3[c]*e4[d],a=1..4),b=1..4),c=1..4),d=1..4):
return(pr2(subs(rule2,t1))):
end:

prRHS:=proc(Tab_down_exp,g,h)
global T_trace,RHS_R11,RHS_R1A,RHS_Rw,RHS_ev2e,RHS_R00,RHS_R0A,RHS_R01,
       BackRHS_R11,BackRHS_R1A,BackRHS_Rw,BackRHS_ev2e,BackRHS_R00,BackRHS_R0A,BackRHS_R01:
for a to 4 do for b to 4 do
  Tab[a,b]:=simplify(subs(rule1,Tab_down_exp[a,b])):
  g[a,b]:=simplify(subs(rule1,g[a,b])):
  h[a,b]:=simplify(subs(rule1,h[a,b])):
od:od:
unassign('a'):unassign('b'):

T_trace:=prlinRhoc(pr2(sum(sum(Tab[a,b]*h[a,b],a=1..4),b=1..4))):

RHS_R11:=8*Pi*(Tab[1,1]-g[1,1]*T_trace/2):
BackRHS_R11:=prlinRhoc(subs(eps=0,RHS_R11)):
RHS_R11:=prlinRhoc(eps*coeff(pr2(RHS_R11),eps)):
RHS_R1A:=8*Pi*((Tab[1,2]-g[1,2]*T_trace/2)*fo/2+(Tab[1,3]-g[1,3]*T_trace/2)*I*fo/2):
BackRHS_R1A:=prlinRhoc(subs(eps=0,RHS_R1A)):
RHS_R1A:=prlinRhoc(eps*subs(rule1,coeff(pr2(RHS_R1A),eps))):
RHS_Rwt:=8*Pi*((Tab[2,2]-g[2,2]*T_trace/2)*r^2*h[2,2]+2*(Tab[2,3]-g[2,3]*T_trace/2)*r^2*h[2,3]+
              (Tab[3,3]-g[3,3]*T_trace/2)*r^2*h[3,3]):
BackRHS_Rw:=prlinRhoc(subs(eps=0,RHS_Rwt)):
RHS_Rw:=prlinRhoc(eps*coeff(pr2(RHS_Rwt),eps)):
RHS_ev2e:=8*Pi*((Tab[2,2]-g[2,2]*T_trace/2)*fo^2/4+2*(Tab[2,3]-g[2,3]*T_trace/2)*fo^2/4*I-
              (Tab[3,3]-g[3,3]*T_trace/2)*fo^2/4)-eps*Je[0,0]*RHS_Rwt:
BackRHS_ev2e:=prlinRhoc(subs(eps=0,RHS_ev2e)):
RHS_ev2e:=prlinRhoc(eps*coeff(pr2(RHS_ev2e),eps)):
RHS_ev2e:=simplify(subs(rule1,RHS_ev2e)):
RHS_R00:=8*Pi*(Tab[4,4]-g[4,4]*T_trace/2):
BackRHS_R00:=prlinRhoc(subs(eps=0,RHS_R00)):
RHS_R00:=prlinRhoc(eps*coeff(pr2(RHS_R00),eps)):
RHS_R01:=8*Pi*(Tab[1,4]-g[1,4]*T_trace/2):
BackRHS_R01:=prlinRhoc(subs(eps=0,RHS_R01)):
RHS_R01:=prlinRhoc(eps*coeff(pr2(RHS_R01),eps)):
RHS_R0A:=8*Pi*((Tab[4,2]-g[4,2]*T_trace/2)*fo/2+(Tab[4,3]-g[4,3]*T_trace/2)*I*fo/2):
BackRHS_R0A:=prlinRhoc(subs(eps=0,RHS_R0A)):
RHS_R0A:=prlinRhoc(eps*coeff(subs(rule1,pr2(RHS_R0A)),eps)):

end:

prBackInOut:=proc(rho_falloff,Rho0,B0,B1,B11,W0,W1,W11)
global Back_E1,Back_E2,t1,t2,t2i,B0out,B1out,B11out,B0in,B1in,B11in,W0out,W1out,W11out,W0in,W1in,W11in,
ruleBackIn,ruleBackOut;
Back_E1:=prlinRhoc(subs(rule1,eps=0,R11e))=BackRHS_R11:
Back_E2:=prlinRhoc(subs(rule1,eps=0,Rwe))=BackRHS_Rw:
Rho0:=rho_falloff:
t1:=solve(Back_E1,B1):
B0out:=int(t1,r):B1out:=t1:B11out:=diff(t1,r):
B0in:=subs(r=r0,B0out):B1in:=0:B11in:=0:
t2:=solve(subs(B0=B0out,Back_E2),W1):
t2i:=int(t2,r):W0out:=simplify(t2i+2*r0*B0in-subs(r=r0,t2i)):W1out:=t2:W11out:=diff(t2,r):
W0in:=2*r*B0in:W1in:=2*B0in:W11in:=0:
ruleBackIn:={B0=B0in,B1=B1in,B11=B11in,W0=W0in,W1=W1in,W11=W11in}:
ruleBackOut:={B0=B0out,B1=B1out,B11=B11out,W0=W0out,W1=W1out,W11=W11out}:
end;

prBackInShellOut:=proc(rho_falloff,Rho0,B0,B1,B11,W0,W1,W11)
global Back_E1,Back_E2,t1,t2,t2i,B0out,B1out,B11out,B0shell,B1shell,B11shell,B0in,B1in,B11in,
            W0out,W1out,W11out,W0shell,W1shell,W11shell,W0in,W1in,W11in,
            ruleBackIn,ruleBackShell,ruleBackOut;
Back_E1:=prlinRhoc(subs(rule1,eps=0,R11e))=BackRHS_R11:
Back_E2:=prlinRhoc(subs(rule1,eps=0,Rwe))=BackRHS_Rw:
Rho0:=rho_falloff:
t1:=solve(Back_E1,B1):
t11:=int(t1,r):B0shell:=t11-subs(r=r0+del,t11):B1shell:=t1:B11shell:=diff(t1,r):
B0in:=subs(r=r0,B0shell):B1in:=0:B11in:=0:
B0out:=0:B1out:=0:B11out:=0:
t2:=solve(subs(B0=B0shell,Back_E2),W1):
t2i:=int(t2,r):W0shell:=simplify(t2i+2*r0*B0in-subs(r=r0,t2i)):W1shell:=t2:W11shell:=diff(t2,r):
W0in:=2*r*B0in:W1in:=2*B0in:W11in:=0:
W0out:=subs(r=r0+del,W0shell):W1out:=0:W11out:=0:
ruleBackIn:={B0=B0in,B1=B1in,B11=B11in,W0=W0in,W1=W1in,W11=W11in}:
ruleBackOut:={B0=B0out,B1=B1out,B11=B11out,W0=W0out,W1=W1out,W11=W11out}:
ruleBackShell:={B0=B0shell,B1=B1shell,B11=B11shell,W0=W0shell,W1=W1shell,W11=W11shell}:
end;

prMakeDE:=proc()
global D1r,D2r,tr,D1x,D2x,D3x,D1x1,D1x2,D1x3,D2x1,D2x2,D2x3,D3x1,D3x2,D3x3,st,de,de1,de2,de3,de3a,Z0,de3b:
uses PDEtools:
D1r:=subs(rule2de,eps*coeff(prlinRhoc(Rqe),eps)=RHS_R1A);
D2r:=subs(rule2de,eps*coeff(prlinRhoc(ev2e),eps)=RHS_ev2e);
tr:={r=1/xx}:
D1x:=simplify(dchange(tr,D1r));
D2x:=simplify(dchange(tr,D2r));
D3x:=diff(D2x,xx);
D1x1:=simplify(subs(diff(Z(xx),xx,xx)=Z2,D1x)):
D1x2:=simplify(subs(diff(Z(xx),xx)=Z1,D1x1)):
D1x3:=simplify(subs(Z(xx)=Z0,D1x2)):
D2x1:=simplify(subs(diff(Z(xx),xx,xx)=Z2,D2x)):
D2x2:=simplify(subs(diff(Z(xx),xx)=Z1,D2x1)):
D2x3:=simplify(subs(Z(xx)=Z0,D2x2)):
D3x1:=simplify(subs(diff(Z(xx),xx,xx)=Z2,D3x)):
D3x2:=simplify(subs(diff(Z(xx),xx)=Z1,D3x1)):
D3x3:=simplify(subs(Z(xx)=Z0,D3x2)):
st:=solve({D1x3,D2x3,D3x3},{Z0,Z1,Z2}):

assign(st):
de:=simplify(diff(Z0,xx)-Z1)=0:
de1:=subs(diff(JJ(xx),xx$4)=diff(J2(xx),xx$2),de):
de2:=subs(diff(JJ(xx),xx$3)=diff(J2(xx),xx),de1):
de3:=subs(diff(JJ(xx),xx$2)=J2(xx),de2):
de3:=prlinRhoc(de3):
de3a:=subs(Rhoc=0,de3):de3a:=simplify(de3a);
de3b:=Rhoc*coeff(lhs(de3),Rhoc):
end:

prMakeDEInOut:=proc(ruleBack,InOutFac)
global D1r,D2r,tr,D1x,D2x,D3x,D1x1,D1x2,D1x3,D2x1,D2x2,D2x3,D3x1,D3x2,D3x3,st,de,de1,de2,de3,de3a,Z0,de3b:
uses PDEtools:
D1r:=subs(rule2de,ruleBack,eps*coeff(prlinRhoc(Rqe),eps)=InOutFac*RHS_R1A);
D2r:=subs(rule2de,ruleBack,eps*coeff(prlinRhoc(ev2e),eps)=InOutFac*RHS_ev2e);
tr:={r=1/xx}:
D1x:=simplify(dchange(tr,D1r));
D2x:=simplify(dchange(tr,D2r));
D3x:=diff(D2x,xx);
D1x1:=simplify(subs(diff(Z(xx),xx,xx)=Z2,D1x)):
D1x2:=simplify(subs(diff(Z(xx),xx)=Z1,D1x1)):
D1x3:=simplify(subs(Z(xx)=Z0,D1x2)):
D2x1:=simplify(subs(diff(Z(xx),xx,xx)=Z2,D2x)):
D2x2:=simplify(subs(diff(Z(xx),xx)=Z1,D2x1)):
D2x3:=simplify(subs(Z(xx)=Z0,D2x2)):
D3x1:=simplify(subs(diff(Z(xx),xx,xx)=Z2,D3x)):
D3x2:=simplify(subs(diff(Z(xx),xx)=Z1,D3x1)):
D3x3:=simplify(subs(Z(xx)=Z0,D3x2)):
st:=solve({D1x3,D2x3,D3x3},{Z0,Z1,Z2}):

assign(st):
de:=simplify(diff(Z0,xx)-Z1)=0:
de1:=subs(diff(JJ(xx),xx$4)=diff(J2(xx),xx$2),de):
de2:=subs(diff(JJ(xx),xx$3)=diff(J2(xx),xx),de1):
de3:=subs(diff(JJ(xx),xx$2)=J2(xx),de2):
de3:=prlinRhoc(de3):
de3a:=subs(Rhoc=0,de3):de3a:=simplify(de3a);
de3b:=Rhoc*coeff(lhs(de3),Rhoc):
end:


pr_Intx2:=proc(rd,ru)
global st,st_poly,st_Ei,st_Ei_t,int_st_Ei,int_st:
st:=algsubs(Ei(1,I*s)=-Ei(-I*s),st);
st_poly:=simplify(algsubs(exp(I*s)=0,st));
st_Ei:=simplify(st-st_poly);
st_Ei_t:=array(rd..ru):
for a from (rd+1) to ru do
st_Ei_t[a]:=-exp(s*I)*Ei(-I*s)*s^a*2*omm*coeff(algsubs(exp(s*I)*Ei(-I*s)=1,st_Ei),s,a+2):
od:
int_st_Ei:=int(st_Ei_t[1]+st_Ei_t[0],s);
for a from (ru-2) by -1 to (rd+1) do
c1:=algsubs(exp(s*I)*Ei(-I*s)=1,st_Ei_t[a]);
int_st_Ei:=int_st_Ei-I*c1*(-1/a+exp(s*I)*Ei(-I*s));
st_Ei_t[a-1]:=st_Ei_t[a-1]+a*I*c1*exp(s*I)*Ei(-I*s)/s;
od;
int_st:=simplify(int_st_Ei+int(-st_poly/s^2*2*omm,s));
end:



==> anc/Maple/SphSym.map <==
read `initialize.map`:
read `ProcsRules.map`:

#N.B. Basis is not sZlm but \eth Zlm, etc.
rho22:=array(0..4):
v0:=array(0..4):
v1:=array(0..4):
Vang:=array(0..4):
Vangb:=array(0..4):
Vshell:=array(1..4):
Vshell_exp:=array(1..4):
hlin:=matrix(4,4):
h0:=matrix(4,4):
Clin:=array(1..4,1..4,1..4):
C0:=array(1..4,1..4,1..4):
dVshell:=matrix(4,4):
alias(Vu0_back=Vu0_back(r)):
Tab:=array(1..4,1..4):
Vu_back:=array([0,0,0,Vu0_back]):
Vd:=array(1..4):

pr_n0(Rho22ns,rho22,0):
pr_n0(v1ns,v1,0):
pr_n0(v0ns,v0,0):
pr_n0(Vangns,Vang,1):
pr_n0(Vangbns,Vangb,-1):

read `gamma.out`:
read `lin.map`:

for a to 4 do
  Vd[a]:=sum(Vu_back[b]*g_exp[a,b],b=1..4):
  Vd[a]:=prlinRhoc(subs(eps=0,Vd[a])):
od:

Vd[1]:=Vd[1]+eps*v1ns:Vd[2]:=Vd[2]+eps*(Vangns+Vangbns)/fo:Vd[3]:=Vd[3]+eps*I*(Vangbns-Vangns)/fo:
Vd[4]:=Vd[4]+eps*v0ns:

for a to 4 do for b to 4 do
  Tab_down_exp[a,b]:=prlinRhoc(pr2((Rhoc*Rho0(r)+Rhoc*press(r)+Rhoc*eps*Rho22ns)*Vd[a]*Vd[b]
                                    +Rhoc*press(r)*g_exp[a,b])):
od:od:
unassign('a'):unassign('b'):
D_Tab_down:=pr_D_Tab_down(Tab_down_exp,x,C,h):

t3:=simplify(prlinRhoc(pr2(D_Tab_down[2]+I*D_Tab_down[3]))/2*fo): 
cons_A:=simplify(subs(rule1,t3)):
Vang_0:=solve(subs(Vu0_back=1/sqrt(1+W0/r)/exp(B0),Vang[4]=Vang[0]*omm*I,wn[0,2]=wn[0,0],Be[0,2]=0,Be[0,0]=0,cons_A)=0,Vang[0]):
t1:=subs(Rhoc=1,pr2(sum(sum(Vd[a]*Vd[b]*h_exp[a,b],a=1..4),b=1..4))):
v0_0:=solve(factor(simplify(subs(rule1,t1+1)))=0,v0[0]):
v0_0:=simplify(subs(Be[0,0]=0,Be[0,1]=0,Vu0_back=1/sqrt(1+W0/r)/exp(B0),v0_0)):
v0_0:=simplify(v0_0,symbolic);
v0_0t:=subs(B0=B0+(r-ro)*B1,W0=W0+(r-ro)*W1,wn[0,0]=wn[0,0]+(r-ro)*wn[0,1],v0_0):
v0_1:=simplify(subs(rule1,diff(v0_0t,r)));

cons_1:=prlinRhoc(pr2(D_Tab_down[1])):
cons_4:=prlinRhoc(pr2(D_Tab_down[4])):
press_ra:=factor(solve(0=simplify(algsubs(Vu0_back^2=1/(1+W0/r)/exp(2*B0),subs(eps=0,cons_1))),diff(press(r),r)));

cons_1e:=coeff(subs(Be[0,0]=0,Be[0,1]=0,v1[4]=I*omm*v1[0],cons_1),eps):
cons_4e:=coeff(subs(Be[0,0]=0,Be[0,1]=0,v1[4]=I*omm*v1[0],cons_4),eps):
cons_1e:=simplify(subs(#diff(W0,r)=W1,diff(B0,r)=B1,
                       rho22[4]=I*omm*rho22[0],Be[0,4]=0,v0[4]=I*omm*v0[0],cons_1e)):
cons_4e:=simplify(subs(#diff(W0,r)=W1,diff(B0,r)=B1,
                       rho22[4]=I*omm*rho22[0],Be[0,4]=0,v0[4]=I*omm*v0[0],cons_4e)):
c1rh0:=simplify(coeff(cons_1e,rho22[0]));
c1rh1:=simplify(coeff(cons_1e,rho22[1]));
c1v10:=simplify(coeff(cons_1e,v1[0]));
c1v11:=simplify(coeff(cons_1e,v1[1]));
c1rem:=simplify(cons_1e-c1rh0*rho22[0]-c1rh1*rho22[1]-c1v10*v1[0]-c1v11*v1[1]):
c4rh0:=simplify(coeff(cons_4e,rho22[0]));
c4rh1:=simplify(coeff(cons_4e,rho22[1]));
c4v10:=simplify(coeff(cons_4e,v1[0])):
c4v11:=simplify(coeff(cons_4e,v1[1]));
c4rem:=simplify(cons_4e-c4rh0*rho22[0]-c4rh1*rho22[1]-c4v10*v1[0]-c4v11*v1[1]):

rule_dv1a:={diff(Vu0_back,r)=Vu0_back_r,#diff(W0,r)=W1,
            diff(press(r),r)=press_r,diff(Rho0(r),r)=Rho0_r};#,diff(B0,r)=B1};
rule_dv1b:={Vu0_back=Vu0_back0,W0=W00,press(r)=press0,Rho0(r)=Rho00,B0=B00};
rule_dv1c:={v0[0]=v0_00,v0[1]=v0_10,Vang[3]=Vang_00*L2,Vangb[2]=Vang_00*L2};
rule_dv1d:={wn[0,0]=w0,wn[0,1]=w_r,Ue[0,3]=L2*Z0,Ube[0,2]=L2*Z0};
c1rem:=simplify(subs(rule_dv1c,c1rem)):
c1rem:=simplify(subs(rule_dv1a,c1rem)):c1rem:=simplify(subs(rule_dv1b,c1rem)):c1rem:=simplify(subs(rule_dv1d,c1rem)):
c1rh0:=simplify(subs(rule_dv1c,c1rh0)):
c1rh0:=simplify(subs(rule_dv1a,c1rh0)):c1rh0:=simplify(subs(rule_dv1b,c1rh0)):c1rh0:=simplify(subs(rule_dv1d,c1rh0));
c1v10:=simplify(subs(rule_dv1c,c1v10)):
c1v10:=simplify(subs(rule_dv1a,c1v10)):c1v10:=simplify(subs(rule_dv1b,c1v10)):c1v10:=simplify(subs(rule_dv1d,c1v10));
c1v11:=simplify(subs(rule_dv1c,c1v11)):
c1v11:=simplify(subs(rule_dv1a,c1v11)):c1v11:=simplify(subs(rule_dv1b,c1v11)):c1v11:=simplify(subs(rule_dv1d,c1v11));
c4rem:=simplify(subs(rule_dv1c,c4rem)):
c4rem:=simplify(subs(rule_dv1a,c4rem)):c4rem:=simplify(subs(rule_dv1b,c4rem)):c4rem:=simplify(subs(rule_dv1d,c4rem)):
c4rh0:=simplify(subs(rule_dv1c,c4rh0)):
c4rh0:=simplify(subs(rule_dv1a,c4rh0)):c4rh0:=simplify(subs(rule_dv1b,c4rh0)):c4rh0:=simplify(subs(rule_dv1d,c4rh0));
c4v10:=simplify(subs(rule_dv1c,c4v10)):
c4v10:=simplify(subs(rule_dv1a,c4v10)):c4v10:=simplify(subs(rule_dv1b,c4v10)):c4v10:=simplify(subs(rule_dv1d,c4v10));
c4v11:=simplify(subs(rule_dv1c,c4v11)):
c4v11:=simplify(subs(rule_dv1a,c4v11)):c4v11:=simplify(subs(rule_dv1b,c4v11)):c4v11:=simplify(subs(rule_dv1d,c4v11));

v0_0a:=simplify(subs(rule_dv1b,v0_0)):v0_0a:=simplify(subs(rule_dv1d,v0_0a)):
v0_1a:=simplify(subs(rule_dv1a,v0_1)):v0_1a:=simplify(subs(rule_dv1b,v0_1a)):v0_1a:=simplify(subs(rule_dv1d,v0_1a)):
Vang_0a:=simplify(subs(rule_dv1a,Vang_0)):Vang_0a:=simplify(subs(rule_dv1b,Vang_0a)):Vang_0a:=simplify(subs(rule_dv1d,Vang_0a)):;
Vu0_backa:=1/sqrt(1+W0/r)/exp(B0):
Vu0_backat:=subs(B0=B0+(r-ro)*B1,W0=W0+(r-ro)*W1,Vu0_backa):
Vu0_backar:=diff(Vu0_backat,r):Vu0_backar:=simplify(subs(rule1,rule_dv1a,Vu0_backar)):Vu0_backar:=simplify(subs(rule_dv1b,Vu0_backar)):
Vu0_backa:=simplify(subs(rule_dv1b,Vu0_backa)):



jout:=(rJmat(r)+j*iJmat(r))*exp(om*u)*Zlm[2]*2*s6:jbout:=(rJmat(r)+j*iJmat(r))*exp(om*u)*Zlm[-2]*2*s6:
zout:=(rZmat(r)+j*iZmat(r))*exp(om*u)*Zlm[1]*s6:zbout:=(rZmat(r)+j*iZmat(r))*exp(om*u)*Zlm[-1]*s6:
bout:=0:wout:=(rwmat(r)+j*iwmat(r))*exp(om*u)*Zlm[0]:

ruleZlm2Zlm_exp:={}:
for s from -2 to 2 do
  ruleZlm2Zlm_exp:=ruleZlm2Zlm_exp union 
  {Zlm[s]=Zlm_exp[s,0]+q*(Zlm_exp[s,3]+Zlm_exp[s,2]-s*I*fp*Zlm_exp[s,0])/f
	  +p*(Zlm_exp[s,3]-Zlm_exp[s,2]+s*fq*Zlm_exp[s,0])*I/f}:
od:

ruleZlm_exp2Zlm:={Zlm_exp[-1,2]=-s6*Zlm[0],Zlm_exp[0,0]=Zlm[0],Zlm_exp[0,2]=s6*Zlm[1],Zlm_exp[1,3]=-s6*Zlm[0],
Zlm_exp[1,0]=Zlm[1],Zlm_exp[1,2]=2*Zlm[2],Zlm_exp[2,3]=-2*Zlm[1],Zlm_exp[2,0]=Zlm[2],Zlm_exp[-2,2]=-2*Zlm[-1],
Zlm_exp[-1,0]=Zlm[-1],Zlm_exp[0,3]=s6*Zlm[-1],Zlm_exp[-1,3]=2*Zlm[-2],Zlm_exp[-2,0]=Zlm[-2]}:
rule_eth:={f=1+fqo^2/4+fpo^2/4,p=0,q=0}:

pr_eth:=proc(s,X)
X1:=simplify(subs(ruleZlm2Zlm_exp,X)):
ethX:=fo/2*(diff(X1,q)+I*diff(X1,p))+s*(fq+I*fp)/2*X1:
ethX:=simplify(subs(rule_eth,ethX)):ethX:=simplify(subs(ruleZlm_exp2Zlm,ethX)):
return(ethX):
end:
pr_ethb:=proc(s,X)
X1:=simplify(subs(ruleZlm2Zlm_exp,X)):
ethbX:=fo/2*(diff(X1,q)-I*diff(X1,p))-s*(fq-I*fp)/2*X1:
ethbX:=simplify(subs(rule_eth,ethbX)):ethbX:=simplify(subs(ruleZlm_exp2Zlm,ethbX)):
return(ethbX):
end:



b22:=pr_eth(0,bout):
b22:=pr_eth(1,b22):
jb22:=pr_eth(-2,jbout):
jb22:=pr_eth(-1,jb22):
j33:=pr_ethb(2,jout):
j33:=pr_ethb(1,j33):
ub22:=pr_eth(-1,zbout):
ub22:=pr_eth(0,ub22):

ruleZlm:={Be[0,2]=pr_eth(0,bout),Be[0,1]=diff(bout,r),Be[0,4]=diff(bout,u),Be[0,3]=pr_ethb(0,bout),
Be[1,2]=pr_eth(0,diff(bout,r)),Ue[1,1]=diff(zout,r,r),Ue[0,1]=diff(zout,r),Je[1,3]=pr_ethb(2,diff(jout,r)),
Be[2,3]=L2*bout,Je[3,3]=j33,Jbe[2,2]=jb22,Ube[0,1]=diff(zbout,r),Ube[0,3]=pr_ethb(-1,zbout),
Ube[1,2]=diff(pr_eth(-1,zbout),r),Ue[1,3]=diff(pr_ethb(1,zout),r),Be[0,0]=bout,Ube[0,2]=pr_eth(-1,zbout),
Ue[0,3]=pr_ethb(1,zout),wn[0,1]=diff(wout,r),Je[0,1]=diff(jout,r),Jbe[0,4]=diff(jbout,u),Jbe[0,1]=diff(jbout,r),
Je[1,1]=diff(jout,r,r),Ue[0,2]=pr_eth(1,zout),Je[0,4]=diff(jout,u),Be[2,2]=b22,
Je[1,4]=diff(jout,r,u),Ue[1,2]=diff(pr_eth(1,zout),r),wn[2,3]=L2*wout,
wn[0,4]=diff(wout,u),Ue[3,4]=diff(pr_ethb(1,zout),u),Ube[2,4]=diff(pr_eth(-1,zbout),u),
wn[1,1]=diff(wout,r,r),Be[1,1]=diff(bout,r,r),Be[1,4]=diff(bout,r,u),wn[0,2]=pr_eth(0,wout),
wn[1,2]=diff(pr_eth(0,wout),r),Ue[2,3]=L2*zout,
Ube[2,2]=ub22,Be[2,4]=diff(pr_eth(0,bout),u),Je[3,4]=diff(pr_ethb(2,jout),u),Ue[1,4]=diff(zout,r,u),
Ue[0,0]=zout,wn[0,0]=wout,wn[0,3]=pr_ethb(0,wout),Ube[0,0]=zbout}:


#Vshell[1]:=-1/sqrt(1-2*M/r)+eps*(rv1mat(r)+j*iv1mat(r))*exp(om*u)*Zlm[0]:
Vshell[1]:=simplify(subs(rule1,eps=0,Vu0_back=1/sqrt(1+W0/r)/exp(B0),Vd[1]))
        +eps*(rv1mat(r)+j*iv1mat(r))*exp(om*u)*Zlm[0]:
Vshell[4]:=simplify(subs(rule1,eps=0,Vu0_back=1/sqrt(1+W0/r)/exp(B0),Vd[4]))
        +simplify(subs(ruleZlm,eps*v0_0)):
t1:=solve(subs(Vang[4]=om*Vang[0],cons_A)=0,Vang[0]):
Vshell_ang:=simplify(subs(ruleZlm,eps*t1)):

Vshell_angb:=subs(Zlm[1]=Zlm[-1],Vshell_ang):
Vshell[2]:=simplify((Vshell_ang+Vshell_angb)/fo):
Vshell[3]:=simplify((Vshell_angb-Vshell_ang)*I/fo):

for a to 4 do
  Vshell_exp[a]:=subs(ruleZlm2Zlm_exp,Vshell[a]):
  ##
  Vshell_exp[a]:=subs(B0=B0+(r-ro)*B1,W0=W0+(r-ro)*W1,Vshell_exp[a]):
  ##
  for b to 4 do
    hlin[a,b]:=pr2(subs(rule1,Rhoc=1,h[a,b])):
    hlin[a,b]:=simplify(subs(ruleZlm,hlin[a,b])):
    h0[a,b]:=subs(eps=0,hlin[a,b]):
    g0[a,b]:=pr2(subs(rule1,Rhoc=1,g[a,b])):
    g0[a,b]:=simplify(subs(ruleZlm,g0[a,b])):
    g0[a,b]:=subs(eps=0,g0[a,b]):
    for c to 4 do
    Clin[a,b,c]:=pr2(subs(rule1,Rhoc=1,C[a,b,c])):
    Clin[a,b,c]:=simplify(subs(ruleZlm,Clin[a,b,c])):
    C0[a,b,c]:=subs(eps=0,Clin[a,b,c]):
od:od:od:


for as to 4 do for bs to 4 do
  dVshell[as,bs]:=diff(Vshell_exp[as],x[bs]):
  for cs to 4 do
    dVshell[as,bs]:=dVshell[as,bs]-Clin[as,bs,cs]*Vshell[cs]:
  od:
  dVshell[as,bs]:=pr2(subs(ruleZlm,rule_eth,dVshell[as,bs])):
  dVshell[as,bs]:=subs(ruleZlm_exp2Zlm,dVshell[as,bs]):
  dVshell[as,bs]:=simplify(algsubs(Vu0_back^2=1/(1+W0/r)/exp(2*B0),dVshell[as,bs])):
  dVshell_exp[as,bs]:=subs(ruleZlm_exp2Zlm,dVshell[as,bs]):
od:od:

P:=Matrix(4,4):
sig:=Matrix(4,4):
for asig to 4 do
  for bsig to 4 do
    P[asig,bsig]:=subs(Rhoc=1,g[asig,bsig])+Vshell[asig]*Vshell[bsig]:
    P[asig,bsig]:=simplify(subs(eps=0,P[asig,bsig])):
od:od:

div_Vshell:=0:
for asig to 4 do for bsig to 4 do
  div_Vshell:=div_Vshell+ hlin[asig,bsig]*dVshell[asig,bsig]:
od:od:

#print(`The following output is used in Eqs. (8) and (9), with om =i nu:`):
div_Vshell:=pr2(div_Vshell):
#div_Vshell:=simplify(algsubs(diff(W0,r)=W1,div_Vshell)):
#div_Vshell:=simplify(algsubs(diff(B0,r)=B1,div_Vshell)):

for asig to 4 do
  for bsig to 4 do
    sig[asig,bsig]:=-div_Vshell*P[asig,bsig]/3:
    for csig to 4 do
      for dsig to 4 do
        sig[asig,bsig]:=sig[asig,bsig]+(P[asig,dsig]*dVshell[bsig,csig]
        +P[bsig,dsig]*dVshell[asig,csig])*h0[csig,dsig]/2:
    od:od:
  sig[asig,bsig]:=simplify(sig[asig,bsig]):
  sig[asig,bsig]:=simplify(subs(rule1,sig[asig,bsig])):
  sig[asig,bsig]:=simplify(subs(Vu0_back=1/sqrt(1+W0/r)/exp(B0),sig[asig,bsig])):

od:od:
print(`sig done`);
for asig to 4 do for bsig to 4 do
  sig_exp[asig,bsig]:=algsubs(fqo^2=fo-4-fpo^2, sig[asig,bsig]):
  sig_exp[asig,bsig]:=subs(ruleZlm2Zlm_exp,sig_exp[asig,bsig]):
  sigs[asig,bsig]:=algsubs(exp(om*u)=1,sig[asig,bsig]):
  sigs[asig,bsig]:=subs(om=omm*j,sigs[asig,bsig]):
  sigs[asig,bsig]:=algsubs(1/j=-j,expand(sigs[asig,bsig])):
  sigs[asig,bsig]:=algsubs(j^2=-1,sigs[asig,bsig]):
#  sigs[asig,bsig]:=algsubs(diff(W0,r)=W1,sigs[asig,bsig]):
#  sigs[asig,bsig]:=algsubs(diff(B0,r)=B1,sigs[asig,bsig]):
  sigs[asig,bsig]:=pr2(sigs[asig,bsig]): 
od:od:

for asig to 4 do
  for bsig from asig+1 to 4 do
    check_symmetry[asig,bsig]:=simplify(sig[asig,bsig]-sig[bsig,asig]):
od:od:


c110:=coeff(sigs[1,1],Zlm[0]):
c12p:=coeff(sigs[1,2],Zlm[1])*(4+fqo^2+fpo^2):
c12m:=coeff(sigs[1,2],Zlm[-1])*(4+fqo^2+fpo^2):
c220:=coeff(sigs[2,2],Zlm[0])*(4+fqo^2+fpo^2)^2:
###
c22pt:=coeff(sigs[2,2],Zlm[2])*(4+fqo^2+fpo^2)^2:
c22mt:=coeff(sigs[2,2],Zlm[-2])*(4+fqo^2+fpo^2)^2:
c22p:=c22pt:c22m:=c22mt:
###
c330:=coeff(sigs[3,3],Zlm[0])*(4+fqo^2+fpo^2)^2:
c33p:=coeff(sigs[3,3],Zlm[2])*(4+fqo^2+fpo^2)^2:
c33m:=coeff(sigs[3,3],Zlm[-2])*(4+fqo^2+fpo^2)^2:
c23p:=coeff(sigs[2,3],Zlm[2])*(4+fqo^2+fpo^2)^2:
c23m:=coeff(sigs[2,3],Zlm[-2])*(4+fqo^2+fpo^2)^2:
c140:=simplify(coeff(sigs[1,4],Zlm[0]),symbolic);

check_s11:=simplify(c110*Zlm[0]-sigs[1,1]);
check_s12:=simplify(c12p*Zlm[1]/(4+fqo^2+fpo^2)+c12m*Zlm[-1]/(4+fqo^2+fpo^2)-sigs[1,2]);
check_s13:=simplify(-I*c12p*Zlm[1]/(4+fqo^2+fpo^2)+I*c12m*Zlm[-1]/(4+fqo^2+fpo^2)-sigs[1,3]);
check_22:=simplify(c220*Zlm[0]/(4+fqo^2+fpo^2)^2+c22p*Zlm[2]/(4+fqo^2+fpo^2)^2
      +c22m*Zlm[-2]/(4+fqo^2+fpo^2)^2-sigs[2,2]);
check_33:=simplify(c220*Zlm[0]/(4+fqo^2+fpo^2)^2-c22p*Zlm[2]/(4+fqo^2+fpo^2)^2
     -c22m*Zlm[-2]/(4+fqo^2+fpo^2)^2-sigs[3,3]);
check_23:=simplify(-I*c22p*Zlm[2]/(4+fqo^2+fpo^2)^2+I*c22m*Zlm[-2]/(4+fqo^2+fpo^2)^2-sigs[2,3]);
check_c12pc12m:=simplify(c12p-c12m);
check_c23pc23m:=simplify(c23p+c23m);

sigs[1,1]:=c110a*Zlm[0];
sigs[1,2]:=(c12pa*Zlm[1]+c12pa*Zlm[-1])/(4+fqo^2+fpo^2);
sigs[2,1]:=sigs[1,2]:
sigs[1,3]:=(-I*c12pa*Zlm[1]+I*c12pa*Zlm[-1])/(4+fqo^2+fpo^2);
sigs[3,1]:=sigs[1,3]:
sigs[2,2]:=(c220a*Zlm[0]+c22pa*Zlm[2]+c22pa*Zlm[-2])/(4+fqo^2+fpo^2)^2;
sigs[2,3]:=(-I*c22pa*Zlm[2]+I*c22pa*Zlm[-2])/(4+fqo^2+fpo^2)^2;
sigs[3,2]:=sigs[2,3]:
sigs[3,3]:=(c220a*Zlm[0]-c22pa*Zlm[2]-c22pa*Zlm[-2])/(4+fqo^2+fpo^2)^2;
sigs[1,4]:=c140*Zlm[0]:
sigs[4,1]:=sigs[1,4];
c110a:=c110aj0+c110aj1*j:c12pa:=c12paj0+c12paj1*j:c220a:=c220aj0+c220aj1*j:c22pa:=c22paj0+c22paj1*j:

rule3:={diff(rv1mat(r),r)=rv1_r,diff(iv1mat(r),r)=iv1_r, diff(rwmat(r),r)=rw_r,
        diff(iwmat(r),r)=iw_r,diff(rZmat(r),r)=rZ_r,diff(iZmat(r),r)=iZ_r}:
rule4:={rZmat(r)=rZ00,iZmat(r)=iZ00,rwmat(r)=rw0,iwmat(r)=iw0,rv1mat(r)=rv1,iv1mat(r)=iv1,
     rJmat(r)=rJ0,iJmat(r)=iJ0,omm=nu}:
c110:=subs(rule3,c110/eps):c110:=simplify(subs(rule4,r=rr,c110)):c110:=simplify(subs(W0=SchFacr-rr,c110),symbolic):
c12p:=subs(rule3,c12p/eps):c12p:=simplify(subs(rule4,r=rr,c12p)):c12p:=simplify(subs(W0=SchFacr-rr,c12p),symbolic):
c220:=subs(rule3,c220/eps):c220:=simplify(subs(rule4,r=rr,c220)):c220:=simplify(subs(W0=SchFacr-rr,c220),symbolic):
c22p:=subs(rule3,c22p/eps):c22p:=simplify(subs(rule4,r=rr,c22p)):c22p:=simplify(subs(W0=SchFacr-rr,c22p),symbolic):

c110j0:=coeff(c110,j,0):
c110j1:=coeff(c110,j,1):
c12pj0:=coeff(c12p,j,0):
c12pj1:=coeff(c12p,j,1):
c220j0:=coeff(c220,j,0):
c220j1:=coeff(c220,j,1):
c22pj0:=coeff(c22p,j,0):
c22pj1:=coeff(c22p,j,1):

sigma_squared:=0:
for a to 4 do for b to 4 do for c to 4 do for d to 4 do
 
###
sigma_squared:=sigma_squared+subs(Rhoc=1,sigs[a,b]*sigs[c,d]*subs(eps=0,ro=r,h[a,c]*h[b,d])):#subs(Rhoc=1,eps=0,hlin[a,c]*hlin[b,d]):
 ###
 
od:od:od:od:
sigma_squared:=simplify(subs(Zlm[0]=1,Zlm[1]=1/Zlm[-1],Zlm[2]=1/Zlm[-2],sigma_squared)):
sigma_squared:=simplify(sigma_squared,symbolic);
dE_dt:=-eta*r^2*delta_r*2*sigma_squared:

Ave_dE_dt:=simplify((coeff(dE_dt,j,0)+coeff(dE_dt,j,2))/2):
Ave_dE_dt:=simplify(subs(diff(rv1mat(r),r)=rv1_r,diff(iv1mat(r),r)=iv1_r, diff(rwmat(r),r)=rw_r,
        diff(iwmat(r),r)=iw_r,diff(rZmat(r),r)=rZ_r,diff(iZmat(r),r)=iZ_r,Ave_dE_dt)):
        
Ave_dE_dt:=simplify(subs(rZmat(r)=rZ00,iZmat(r)=iZ00,rwmat(r)=rw0,iwmat(r)=iw0,rv1mat(r)=rv1,iv1mat(r)=iv1,
     rJmat(r)=rJ0,iJmat(r)=iJ0,omm=nu,Ave_dE_dt)):
#Ave_dE_dt:=simplify(algsubs(r-2*M=r*Sch_fac,Ave_dE_dt));

fE:=simplify(subs(r=rr,Ave_dE_dt/nu^2/12/eta/delta_r)):
fE:=simplify(subs(W0=SchFacr-rr,fE));



==> anc/Maple/Ylm.map <==

assume(th>0):assume(ph>0):assume(u>0):#assume(nu>0):

#`s=`, 0, `l=`, 2, `m=`, -2
sYlm2m2[0]:= 1/8*5^(1/2)/Pi^(1/2)*6^(1/2)*sin(th)^2*(-1+2*cos(ph)^2-2*I*cos(ph)*sin(ph)):

#`s=`, 0, `l=`, 2, `m=`, 2
sYlm22[0]:= 1/8*5^(1/2)/Pi^(1/2)*6^(1/2)*sin(th)^2*(-1+2*cos(ph)^2+2*I*cos(ph)*sin(ph)):

#`s=`, 1, `l=`, 2, `m=`, -2
sYlm2m2[1]:= 1/4*sin(th)*(-1+2*cos(ph)^2-2*I*cos(ph)*sin(ph))*(cos(th)+1)*5^(1/2)/Pi^(1/2):

#`s=`, 1, `l=`, 2, `m=`, 2
sYlm22[1]:= 1/4*sin(th)*(-1+2*cos(ph)^2+2*I*cos(ph)*sin(ph))*(cos(th)-1)*5^(1/2)/Pi^(1/2):

#`s=`, 2, `l=`, 2, `m=`, -2
sYlm2m2[2]:= 1/8*(-1+2*cos(ph)^2-2*I*cos(ph)*sin(ph))*5^(1/2)*(cos(th)+1)^2/Pi^(1/2):

#`s=`, 2, `l=`, 2, `m=`, 2
sYlm22[2]:= 1/8*(-1+2*cos(ph)^2+2*I*cos(ph)*sin(ph))*5^(1/2)*(cos(th)-1)^2/Pi^(1/2):

#`s=`, -2, `l=`, 2, `m=`, -2
sYlm2m2[-2]:= 1/8*(-1+2*cos(ph)^2-2*I*cos(ph)*sin(ph))*5^(1/2)*(cos(th)-1)^2/Pi^(1/2):

#`s=`, -2, `l=`, 2, `m=`, 2
sYlm22[-2]:= 1/8*(-1+2*cos(ph)^2+2*I*cos(ph)*sin(ph))*5^(1/2)*(cos(th)+1)^2/Pi^(1/2):

#`s=`, -1, `l=`, 2, `m=`, -2
sYlm2m2[-1]:= -1/4*sin(th)*(-1+2*cos(ph)^2-2*I*cos(ph)*sin(ph))*(cos(th)-1)*5^(1/2)/Pi^(1/2):

#`s=`, -1, `l=`, 2, `m=`, 2
sYlm22[-1]:= -1/4*sin(th)*(-1+2*cos(ph)^2+2*I*cos(ph)*sin(ph))*(cos(th)+1)*5^(1/2)/Pi^(1/2):


for s from -2 to 2 do
sZlm22[s]:=simplify((sYlm22[s]+sYlm2m2[s])/sqrt(2)):
sZlm2m2[s]:=simplify(I*(sYlm2m2[s]-sYlm22[s])/sqrt(2)):
od:


==> anc/Maple/fE.out <==
cg14 = -(exp(B0) * rw0 * nu * rr ^ (0.5e1 / 0.2e1) * sqrt(SchFacr) - 0.2e1 * rv1 * W1 * nu * rr ^ 2 * SchFacr ^ 2 + 0.12e2 * B1 * rv1 * nu * rr ^ 2 * SchFacr ^ 3 + 0.10e2 * B1 * exp(B0) * rw0 * nu * rr ^ (0.5e1 / 0.2e1) * SchFacr ^ (0.3e1 / 0.2e1) - 0.4e1 * exp(B0) * rZ00 * nu * rr ^ (0.7e1 / 0.2e1) * s6 ^ 2 * SchFacr ^ (0.3e1 / 0.2e1) + exp(B0) * rw0 * W1 * nu * rr ^ (0.5e1 / 0.2e1) * sqrt(SchFacr) + 0.4e1 * exp(B0) * rw_r * nu * rr ^ (0.5e1 / 0.2e1) * SchFacr ^ (0.3e1 / 0.2e1) + 0.2e1 * exp(0.3e1 * B0) * iw0 * s6 ^ 2 * SchFacr ^ (0.3e1 / 0.2e1) * sqrt(rr) - 0.9e1 * exp(B0) * rw0 * nu * rr ^ (0.3e1 / 0.2e1) * SchFacr ^ (0.3e1 / 0.2e1) - 0.2e1 * rv1 * nu * rr ^ 2 * SchFacr ^ 2 - 0.8e1 * iv1 * nu ^ 2 * rr ^ 3 * SchFacr ^ 2 + 0.10e2 * rv1 * nu * rr * SchFacr ^ 3 - 0.8e1 * rv1_r * nu * rr ^ 2 * SchFacr ^ 3) / nu / SchFacr ^ 3 / rr ^ 2 / 0.12e2;
                                 c110aj0 = ()

cg15 = -(-(8 * SchFacr ^ 3 * nu * rr ^ 2 * iv1_r) - (2 * SchFacr ^ 2 * nu * rr ^ 2 * iv1) + (10 * SchFacr ^ 3 * nu * rr * iv1) + (8 * SchFacr ^ 2 * nu ^ 2 * rr ^ 3 * rv1) + sqrt(SchFacr) * nu * (rr ^ (0.5e1 / 0.2e1)) * exp(B0) * iw0 * W1 - 0.2e1 * (SchFacr ^ (0.3e1 / 0.2e1)) * exp(0.3e1 * B0) * rw0 * s6 ^ 2 * sqrt(rr) + 0.4e1 * (SchFacr ^ (0.3e1 / 0.2e1)) * nu * (rr ^ (0.5e1 / 0.2e1)) * exp(B0) * iw_r - 0.9e1 * (SchFacr ^ (0.3e1 / 0.2e1)) * nu * (rr ^ (0.3e1 / 0.2e1)) * exp(B0) * iw0 + sqrt(SchFacr) * nu * (rr ^ (0.5e1 / 0.2e1)) * exp(B0) * iw0 + 0.10e2 * (SchFacr ^ (0.3e1 / 0.2e1)) * nu * (rr ^ (0.5e1 / 0.2e1)) * exp(B0) * B1 * iw0 - 0.4e1 * (SchFacr ^ (0.3e1 / 0.2e1)) * nu * (rr ^ (0.7e1 / 0.2e1)) * exp(B0) * iZ00 * s6 ^ 2 + 0.12e2 * (SchFacr ^ 3) * nu * (rr ^ 2) * B1 * iv1 - 0.2e1 * (SchFacr ^ 2) * nu * (rr ^ 2) * iv1 * W1) / nu / (SchFacr ^ 3) / (rr ^ 2) / 0.12e2;
                                 c110aj1 = ()

cg16 = -s6 * (-0.5e1 * exp((2 * B0)) * iw0 * SchFacr - exp((2 * B0)) * iw0 * rr - 0.4e1 * rr ^ 4 * rZ_r * nu * SchFacr + 0.2e1 * exp((2 * B0)) * iw_r * rr * SchFacr - 0.4e1 * rv1 * rr ^ (0.3e1 / 0.2e1) * nu * SchFacr ^ (0.3e1 / 0.2e1) * exp(B0) + 0.4e1 * exp((2 * B0)) * B1 * iw0 * rr * SchFacr) * exp(-B0) / nu * rr ^ (-0.3e1 / 0.2e1) * SchFacr ^ (-0.3e1 / 0.2e1) / 0.2e1;
                                 c12paj0 = ()

cg17 = -s6 * (0.5e1 * exp((2 * B0)) * rw0 * SchFacr + exp((2 * B0)) * rw0 * rr - 0.4e1 * exp((2 * B0)) * B1 * rw0 * rr * SchFacr - 0.4e1 * rr ^ (0.3e1 / 0.2e1) * nu * iv1 * SchFacr ^ (0.3e1 / 0.2e1) * exp(B0) - 0.4e1 * rr ^ 4 * nu * iZ_r * SchFacr - 0.2e1 * exp((2 * B0)) * rw_r * rr * SchFacr) * exp(-B0) / nu * rr ^ (-0.3e1 / 0.2e1) * SchFacr ^ (-0.3e1 / 0.2e1) / 0.2e1;
                                 c12paj1 = ()

cg18 = 0.16e2 / 0.3e1 * (-(4 * rr ^ (0.3e1 / 0.2e1) * rv1 * W1 * SchFacr ^ 2 * nu) + 0.2e1 * (rr ^ 2) * B1 * rw0 * exp(B0) * (SchFacr ^ (0.3e1 / 0.2e1)) * nu - 0.2e1 * (rr ^ 3) * rZ00 * s6 ^ 2 * exp(B0) * (SchFacr ^ (0.3e1 / 0.2e1)) * nu - 0.3e1 * rw0 * exp(B0) * (SchFacr ^ (0.3e1 / 0.2e1)) * nu * rr + 0.2e1 * (rr ^ 2) * rw_r * exp(B0) * (SchFacr ^ (0.3e1 / 0.2e1)) * nu - (rr ^ 2) * rw0 * W1 * exp(B0) * sqrt(SchFacr) * nu - (4 * rr ^ (0.3e1 / 0.2e1) * rv1_r * SchFacr ^ 3 * nu) + 0.8e1 * rv1 * (SchFacr ^ 3) * sqrt(rr) * nu - (4 * nu * rr ^ (0.3e1 / 0.2e1) * rv1 * SchFacr ^ 2) - (4 * iv1 * nu ^ 2 * rr ^ (0.5e1 / 0.2e1) * SchFacr ^ 2) + exp(0.3e1 * B0) * iw0 * s6 ^ 2 * (SchFacr ^ (0.3e1 / 0.2e1)) - (rr ^ 2) * rw0 * exp(B0) * sqrt(SchFacr) * nu) * exp(-0.2e1 * B0) / nu / (SchFacr ^ 2) * (rr ^ (-0.1e1 / 0.2e1));
                                 c220aj0 = ()

cg19 = 0.16e2 / 0.3e1 * (0.8e1 * nu * iv1 * SchFacr ^ 3 * sqrt(rr) - 0.4e1 * nu * rr ^ (0.3e1 / 0.2e1) * iv1_r * SchFacr ^ 3 + 0.4e1 * nu ^ 2 * rr ^ (0.5e1 / 0.2e1) * rv1 * SchFacr ^ 2 - 0.4e1 * nu * rr ^ (0.3e1 / 0.2e1) * iv1 * SchFacr ^ 2 - SchFacr ^ (0.3e1 / 0.2e1) * exp((3 * B0)) * rw0 * s6 ^ 2 - 0.4e1 * nu * rr ^ (0.3e1 / 0.2e1) * iv1 * W1 * SchFacr ^ 2 - 0.3e1 * nu * rr * iw0 * exp(B0) * SchFacr ^ (0.3e1 / 0.2e1) + 0.2e1 * nu * rr ^ 2 * iw_r * exp(B0) * SchFacr ^ (0.3e1 / 0.2e1) - nu * rr ^ 2 * iw0 * W1 * exp(B0) * sqrt(SchFacr) + 0.2e1 * nu * rr ^ 2 * B1 * iw0 * exp(B0) * SchFacr ^ (0.3e1 / 0.2e1) - 0.2e1 * nu * rr ^ 3 * iZ00 * s6 ^ 2 * exp(B0) * SchFacr ^ (0.3e1 / 0.2e1) - nu * rr ^ 2 * iw0 * exp(B0) * sqrt(SchFacr)) * exp(-(2 * B0)) / nu / SchFacr ^ 2 * rr ^ (-0.1e1 / 0.2e1);
                                 c220aj1 = ()

cg20 = -0.16e2 * exp(-B0) * ((2 * iJ0 * nu ^ 2 * rr ^ 3) + exp(0.2e1 * B0) * iw0 - (2 * rr ^ 3 * rZ00 * nu)) * s6 * SchFacr ^ (-0.1e1 / 0.2e1) * (rr ^ (-0.1e1 / 0.2e1)) / nu;
                                 c22paj0 = ()

cg21 = -0.16e2 * exp(-B0) * (-exp(0.2e1 * B0) * rw0 - (2 * nu ^ 2 * rr ^ 3 * rJ0) - (2 * rr ^ 3 * nu * iZ00)) * s6 * SchFacr ^ (-0.1e1 / 0.2e1) * (rr ^ (-0.1e1 / 0.2e1)) / nu;
                                 c22paj1 = ()

cg22 = -(0.2048e4 * exp(-(4 * B0)) * rr ^ 2 * c110aj0 ^ 2 * SchFacr ^ 2 + 0.256e3 * exp(-(2 * B0)) * rr * c12paj0 ^ 2 * SchFacr + (4 * c22paj0 ^ 2) + c220aj0 ^ 2 + 0.2048e4 * exp(-(4 * B0)) * rr ^ 2 * c110aj1 ^ 2 * SchFacr ^ 2 + 0.256e3 * exp(-(2 * B0)) * rr * c12paj1 ^ 2 * SchFacr + c220aj1 ^ 2 + (4 * c22paj1 ^ 2)) / rr ^ 2 / nu ^ 2 / 0.24576e5;
                                   fEa = ()



==> anc/Maple/fE_Cleaned.out <==

c110aj0 = -(-(2 * rv1 * nu * rr ^ 2 * SchFacr ^ 2) - (8 * iv1 * nu ^ 2 * rr ^ 3 * SchFacr ^ 2) - (8 * rv1_r * nu * rr ^ 2 * SchFacr ^ 3) + (10 * rv1 * nu * rr * SchFacr ^ 3) - 0.4e1 * exp(B0) * rZ00 * nu * (rr ^ (0.7e1 / 0.2e1)) * s6 ^ 2 * (SchFacr ^ (0.3e1 / 0.2e1)) + 0.10e2 * B1 * exp(B0) * rw0 * nu * (rr ^ (0.5e1 / 0.2e1)) * (SchFacr ^ (0.3e1 / 0.2e1)) + exp(B0) * rw0 * W1 * nu * (rr ^ (0.5e1 / 0.2e1)) * sqrt(SchFacr) + 0.4e1 * exp(B0) * rw_r * nu * (rr ^ (0.5e1 / 0.2e1)) * (SchFacr ^ (0.3e1 / 0.2e1)) + 0.2e1 * exp(0.3e1 * B0) * iw0 * s6 ^ 2 * sqrt(rr) * (SchFacr ^ (0.3e1 / 0.2e1)) - 0.9e1 * exp(B0) * rw0 * nu * (rr ^ (0.3e1 / 0.2e1)) * (SchFacr ^ (0.3e1 / 0.2e1)) + 0.12e2 * B1 * rv1 * nu * (rr ^ 2) * (SchFacr ^ 3) - 0.2e1 * rv1 * W1 * nu * (rr ^ 2) * (SchFacr ^ 2) + exp(B0) * rw0 * nu * (rr ^ (0.5e1 / 0.2e1)) * sqrt(SchFacr)) / nu / (rr ^ 2) / (SchFacr ^ 3) / 0.12e2;
                                
c110aj1 = -(-0.2e1 * SchFacr ^ (0.3e1 / 0.2e1) * exp((3 * B0)) * rw0 * s6 ^ 2 * sqrt(rr) - 0.9e1 * SchFacr ^ (0.3e1 / 0.2e1) * rr ^ (0.3e1 / 0.2e1) * nu * exp(B0) * iw0 + 0.4e1 * SchFacr ^ (0.3e1 / 0.2e1) * rr ^ (0.5e1 / 0.2e1) * nu * exp(B0) * iw_r + sqrt(SchFacr) * rr ^ (0.5e1 / 0.2e1) * nu * exp(B0) * iw0 + 0.10e2 * SchFacr ^ (0.3e1 / 0.2e1) * rr ^ (0.5e1 / 0.2e1) * nu * exp(B0) * B1 * iw0 - 0.4e1 * SchFacr ^ (0.3e1 / 0.2e1) * rr ^ (0.7e1 / 0.2e1) * nu * exp(B0) * iZ00 * s6 ^ 2 + 0.10e2 * SchFacr ^ 3 * rr * nu * iv1 + 0.8e1 * SchFacr ^ 2 * rr ^ 3 * nu ^ 2 * rv1 - 0.2e1 * SchFacr ^ 2 * rr ^ 2 * nu * iv1 - 0.8e1 * SchFacr ^ 3 * rr ^ 2 * nu * iv1_r + 0.12e2 * SchFacr ^ 3 * rr ^ 2 * nu * B1 * iv1 - 0.2e1 * SchFacr ^ 2 * rr ^ 2 * nu * iv1 * W1 + sqrt(SchFacr) * rr ^ (0.5e1 / 0.2e1) * nu * exp(B0) * iw0 * W1) / nu / rr ^ 2 / SchFacr ^ 3 / 0.12e2;
                                
 c12paj0 = -s6 * (-exp((2 * B0)) * iw0 * rr - 0.5e1 * exp((2 * B0)) * iw0 * SchFacr - 0.4e1 * rr ^ 4 * rZ_r * nu * SchFacr + 0.2e1 * exp((2 * B0)) * iw_r * rr * SchFacr - 0.4e1 * rv1 * rr ^ (0.3e1 / 0.2e1) * nu * SchFacr ^ (0.3e1 / 0.2e1) * exp(B0) + 0.4e1 * exp((2 * B0)) * B1 * iw0 * rr * SchFacr) * exp(-B0) * rr ^ (-0.3e1 / 0.2e1) * SchFacr ^ (-0.3e1 / 0.2e1) / nu / 0.2e1;
                               
c12paj1 = -s6 * (0.5e1 * exp((2 * B0)) * rw0 * SchFacr - 0.4e1 * exp((2 * B0)) * B1 * rw0 * rr * SchFacr - 0.2e1 * exp((2 * B0)) * rw_r * rr * SchFacr - 0.4e1 * rr ^ 4 * nu * iZ_r * SchFacr + exp((2 * B0)) * rw0 * rr - 0.4e1 * rr ^ (0.3e1 / 0.2e1) * nu * iv1 * SchFacr ^ (0.3e1 / 0.2e1) * exp(B0)) * exp(-B0) * rr ^ (-0.3e1 / 0.2e1) * SchFacr ^ (-0.3e1 / 0.2e1) / nu / 0.2e1;
                               
c220aj0 = 0.16e2 / 0.3e1 * (exp((3 * B0)) * iw0 * s6 ^ 2 * SchFacr ^ (0.3e1 / 0.2e1) - rr ^ 2 * rw0 * exp(B0) * sqrt(SchFacr) * nu - 0.4e1 * rr ^ (0.3e1 / 0.2e1) * rv1 * W1 * SchFacr ^ 2 * nu - rr ^ 2 * rw0 * W1 * exp(B0) * sqrt(SchFacr) * nu - 0.3e1 * rw0 * exp(B0) * SchFacr ^ (0.3e1 / 0.2e1) * nu * rr + 0.2e1 * rr ^ 2 * rw_r * exp(B0) * SchFacr ^ (0.3e1 / 0.2e1) * nu + 0.2e1 * rr ^ 2 * B1 * rw0 * exp(B0) * SchFacr ^ (0.3e1 / 0.2e1) * nu - 0.2e1 * rr ^ 3 * rZ00 * s6 ^ 2 * exp(B0) * SchFacr ^ (0.3e1 / 0.2e1) * nu - 0.4e1 * rv1 * SchFacr ^ 2 * rr ^ (0.3e1 / 0.2e1) * nu - 0.4e1 * iv1 * nu ^ 2 * rr ^ (0.5e1 / 0.2e1) * SchFacr ^ 2 - 0.4e1 * rr ^ (0.3e1 / 0.2e1) * rv1_r * SchFacr ^ 3 * nu + 0.8e1 * rv1 * SchFacr ^ 3 * sqrt(rr) * nu) * exp(-(2 * B0)) / nu / SchFacr ^ 2 * rr ^ (-0.1e1 / 0.2e1);
                                
c220aj1 = 0.16e2 / 0.3e1 * (0.8e1 * nu * iv1 * SchFacr ^ 3 * sqrt(rr) - 0.4e1 * nu * rr ^ (0.3e1 / 0.2e1) * iv1_r * SchFacr ^ 3 - nu * rr ^ 2 * iw0 * exp(B0) * sqrt(SchFacr) + 0.2e1 * nu * rr ^ 2 * iw_r * exp(B0) * SchFacr ^ (0.3e1 / 0.2e1) - 0.3e1 * nu * rr * iw0 * exp(B0) * SchFacr ^ (0.3e1 / 0.2e1) - SchFacr ^ (0.3e1 / 0.2e1) * exp(0.3e1 * B0) * rw0 * s6 ^ 2 - 0.4e1 * nu * rr ^ (0.3e1 / 0.2e1) * iv1 * SchFacr ^ 2 + 0.4e1 * nu ^ 2 * rr ^ (0.5e1 / 0.2e1) * rv1 * SchFacr ^ 2 + 0.2e1 * nu * rr ^ 2 * B1 * iw0 * exp(B0) * SchFacr ^ (0.3e1 / 0.2e1) - 0.2e1 * nu * rr ^ 3 * iZ00 * s6 ^ 2 * exp(B0) * SchFacr ^ (0.3e1 / 0.2e1) - nu * rr ^ 2 * iw0 * W1 * exp(B0) * sqrt(SchFacr) - 0.4e1 * nu * rr ^ (0.3e1 / 0.2e1) * iv1 * W1 * SchFacr ^ 2) * exp(-0.2e1 * B0) / nu / SchFacr ^ 2 * rr ^ (-0.1e1 / 0.2e1);
                                 
c22paj0 = -0.16e2 * exp(-B0) * (-(2 * rr ^ 3 * rZ00 * nu) + (2 * iJ0 * nu ^ 2 * rr ^ 3) + exp(0.2e1 * B0) * iw0) * s6 * SchFacr ^ (-0.1e1 / 0.2e1) * (rr ^ (-0.1e1 / 0.2e1)) / nu;
                                 
c22paj1 = -0.16e2 * exp(-B0) * (-(2 * rr ^ 3 * nu * iZ00) - (2 * nu ^ 2 * rr ^ 3 * rJ0) - exp(0.2e1 * B0) * rw0) * s6 * SchFacr ^ (-0.1e1 / 0.2e1) * (rr ^ (-0.1e1 / 0.2e1)) / nu;
                                 
fE = -(0.2048e4 * exp(-(4 * B0)) * rr ^ 2 * c110aj0 ^ 2 * SchFacr ^ 2 + 0.256e3 * exp(-(2 * B0)) * rr * c12paj0 ^ 2 * SchFacr + c220aj0 ^ 2 + (4 * c22paj0 ^ 2) + 0.2048e4 * exp(-(4 * B0)) * rr ^ 2 * c110aj1 ^ 2 * SchFacr ^ 2 + 0.256e3 * exp(-(2 * B0)) * rr * c12paj1 ^ 2 * SchFacr + c220aj1 ^ 2 + (4 * c22paj1 ^ 2)) / rr ^ 2 / nu ^ 2 / 0.24576e5;
                                   



==> anc/Maple/gamma.out <==
g[   1   ,   1   ]:=   0   :
h[   1   ,   1   ]:=   exp(-2*B[0])*Vw[0]   :
g[   1   ,   2   ]:=   0   :
h[   1   ,   2   ]:=   -1/4*fo*(U[0]+Ub[0])*exp(-2*B[0])   :
g[   1   ,   3   ]:=   0   :
h[   1   ,   3   ]:=   1/4*I*(-Ub[0]*exp(-2*B[0])*fo+U[0]*exp(-2*B[0])*fo)   :
g[   1   ,   4   ]:=   -exp(2*B[0])   :
h[   1   ,   4   ]:=   -exp(-2*B[0])   :
g[   2   ,   1   ]:=   0   :
h[   2   ,   1   ]:=   -1/4*fo*(U[0]+Ub[0])*exp(-2*B[0])   :
g[   2   ,   2   ]:=   2*r^2/fo^2*(2*K[0]+J[0]+Jb[0])   :
h[   2   ,   2   ]:=   -1/8*fo^2*(-2*K[0]+J[0]+Jb[0])/r^2   :
g[   2   ,   3   ]:=   -2*I*r^2*(-Jb[0]+J[0])/fo^2   :
h[   2   ,   3   ]:=   1/8*I*fo^2*(-Jb[0]+J[0])/r^2   :
g[   2   ,   4   ]:=   -r^2*(K[0]*U[0]+K[0]*Ub[0]+J[0]*Ub[0]+Jb[0]*U[0])/fo   :
h[   2   ,   4   ]:=   0   :
g[   3   ,   1   ]:=   0   :
h[   3   ,   1   ]:=   1/4*I*(-Ub[0]*exp(-2*B[0])*fo+U[0]*exp(-2*B[0])*fo)   :
g[   3   ,   2   ]:=   -2*I*r^2*(-Jb[0]+J[0])/fo^2   :
h[   3   ,   2   ]:=   1/8*I*fo^2*(-Jb[0]+J[0])/r^2   :
g[   3   ,   3   ]:=   -2*r^2*(-2*K[0]+J[0]+Jb[0])/fo^2   :
h[   3   ,   3   ]:=   1/8*fo^2*(2*K[0]+J[0]+Jb[0])/r^2   :
g[   3   ,   4   ]:=   I*r^2*(-K[0]*Ub[0]+K[0]*U[0]+J[0]*Ub[0]-Jb[0]*U[0])/fo
   :
h[   3   ,   4   ]:=   0   :
g[   4   ,   1   ]:=   -exp(2*B[0])   :
h[   4   ,   1   ]:=   -exp(-2*B[0])   :
g[   4   ,   2   ]:=   -r^2*(K[0]*U[0]+K[0]*Ub[0]+J[0]*Ub[0]+Jb[0]*U[0])/fo   :
h[   4   ,   2   ]:=   0   :
g[   4   ,   3   ]:=   I*r^2*(-K[0]*Ub[0]+K[0]*U[0]+J[0]*Ub[0]-Jb[0]*U[0])/fo
   :
h[   4   ,   3   ]:=   0   :
g[   4   ,   4   ]:=   -exp(2*B[0])*Vw[0]+r^2*K[0]*U[0]*Ub[0]+1/2*r^2*J[0]*Ub[0
]^2+1/2*r^2*Jb[0]*U[0]^2   :
h[   4   ,   4   ]:=   0   :
Csum[   1   ]:=   -1/2*(-4*B[1]*r-4*K[0]^2-2*K[0]*r*K[1]+4*J[0]*Jb[0]+J[0]*r*Jb
[1]+Jb[0]*r*J[1])/r   :
Csum[   2   ]:=   1/2*(4*J[0]*fq*Jb[0]+4*B[3]+4*B[2]-Jb[0]*J[3]-J[0]*Jb[2]-Jb[0
]*J[2]+2*K[0]*K[3]-4*fq*K[0]^2-J[0]*Jb[3]+2*K[0]*K[2])/fo   :
Csum[   3   ]:=   -1/2*I*(Jb[0]*J[3]-J[0]*Jb[2]-Jb[0]*J[2]+2*K[0]*K[2]-2*K[0]*K
[3]+J[0]*Jb[3]+4*B[2]-4*B[3]-4*I*fp*K[0]^2+4*I*Jb[0]*fp*J[0])/fo   :
Csum[   4   ]:=   2*B[4]-1/2*J[0]*Jb[4]+K[0]*K[4]-1/2*Jb[0]*J[4]   :
C[   1   ,   1   ,   1   ]:=   2*B[1]   :
C[   1   ,   1   ,   2   ]:=   0   :
C[   1   ,   1   ,   3   ]:=   0   :
C[   1   ,   1   ,   4   ]:=   0   :
C[   1   ,   2   ,   1   ]:=   1/2*(r^2*K[0]*U[1]+r^2*K[0]*Ub[1]+r^2*J[0]*Ub[1]
+r^2*Jb[0]*U[1]+2*exp(2*B[0])*B[3]+2*exp(2*B[0])*B[2])/fo*exp(-2*B[0])   :
C[   1   ,   2   ,   2   ]:=   -1/4*(-4*K[0]^2-2*K[0]*r*K[1]-K[0]*r*J[1]-K[0]*r
*Jb[1]+4*J[0]*Jb[0]+J[0]*r*K[1]+J[0]*r*Jb[1]+Jb[0]*r*K[1]+Jb[0]*r*J[1])/r   :
C[   1   ,   2   ,   3   ]:=   1/4*I*(-Jb[0]*K[1]-Jb[0]*J[1]+J[0]*K[1]+J[0]*Jb[
1]+K[0]*Jb[1]-K[0]*J[1])   :
C[   1   ,   2   ,   4   ]:=   0   :
C[   1   ,   3   ,   1   ]:=   -1/2*I/fo*(r^2*K[0]*U[1]-r^2*K[0]*Ub[1]+r^2*J[0]
*Ub[1]-r^2*Jb[0]*U[1]-2*exp(2*B[0])*B[3]+2*exp(2*B[0])*B[2])*exp(-2*B[0])   :
C[   1   ,   3   ,   2   ]:=   -1/4*I*(-K[0]*Jb[1]+K[0]*J[1]+J[0]*Jb[1]-Jb[0]*J
[1]+Jb[0]*K[1]-J[0]*K[1])   :
C[   1   ,   3   ,   3   ]:=   -1/4*(4*J[0]*Jb[0]+Jb[0]*r*J[1]+J[0]*r*Jb[1]-4*K
[0]^2-2*K[0]*r*K[1]+K[0]*r*J[1]+K[0]*r*Jb[1]-J[0]*r*K[1]-Jb[0]*r*K[1])/r   :
C[   1   ,   3   ,   4   ]:=   0   :
C[   1   ,   4   ,   1   ]:=   -1/4*(-4*B[1]*exp(2*B[0])*Vw[0]-2*exp(2*B[0])*Vw
[1]+2*U[0]*exp(2*B[0])*B[3]+2*Ub[0]*exp(2*B[0])*B[2]+r^2*K[0]*U[0]*Ub[1]+r^2*K[
0]*Ub[0]*U[1]+r^2*J[0]*Ub[0]*Ub[1]+r^2*Jb[0]*U[0]*U[1])*exp(-2*B[0])   :
C[   1   ,   4   ,   2   ]:=   1/8*fo*(-K[0]*r^2*J[1]*Ub[0]-K[0]*r^2*Jb[1]*U[0]
+Jb[0]*r^2*K[1]*U[0]-2*r*K[0]^2*U[0]-2*r*K[0]^2*Ub[0]-r^2*K[0]^2*U[1]-r^2*K[0]^
2*Ub[1]+2*K[0]*exp(2*B[0])*B[3]+2*K[0]*exp(2*B[0])*B[2]-2*J[0]*exp(2*B[0])*B[3]
-2*Jb[0]*exp(2*B[0])*B[2]-K[0]*r^2*K[1]*U[0]-K[0]*r^2*K[1]*Ub[0]+2*J[0]*r*Jb[0]
*U[0]+J[0]*r^2*K[1]*Ub[0]+J[0]*r^2*Jb[1]*U[0]+J[0]*r^2*Jb[0]*U[1]+2*Jb[0]*r*J[0
]*Ub[0]+Jb[0]*r^2*J[1]*Ub[0]+Jb[0]*r^2*J[0]*Ub[1])/r^2   :
C[   1   ,   4   ,   3   ]:=   -1/8*I*(-Ub[0]*J[1]*r^2*K[0]*fo+U[0]*Jb[1]*r^2*K
[0]*fo-U[0]*K[1]*r^2*Jb[0]*fo-2*B[3]*exp(2*B[0])*K[0]*fo+2*B[2]*exp(2*B[0])*K[0
]*fo+2*B[2]*exp(2*B[0])*Jb[0]*fo-2*B[3]*exp(2*B[0])*J[0]*fo-2*U[0]*K[0]^2*r*fo+
2*Ub[0]*K[0]^2*r*fo-U[1]*K[0]^2*r^2*fo+Ub[1]*K[0]^2*r^2*fo-U[0]*K[1]*r^2*K[0]*
fo+Ub[0]*K[1]*r^2*K[0]*fo+2*U[0]*Jb[0]*r*J[0]*fo+Ub[0]*K[1]*r^2*J[0]*fo+U[0]*Jb
[1]*r^2*J[0]*fo+U[1]*Jb[0]*r^2*J[0]*fo-2*Ub[0]*J[0]*r*Jb[0]*fo-Ub[0]*J[1]*r^2*
Jb[0]*fo-Ub[1]*J[0]*r^2*Jb[0]*fo)/r^2   :
C[   1   ,   4   ,   4   ]:=   0   :
C[   2   ,   1   ,   1   ]:=   1/2*(r^2*K[0]*U[1]+r^2*K[0]*Ub[1]+r^2*J[0]*Ub[1]
+r^2*Jb[0]*U[1]+2*exp(2*B[0])*B[3]+2*exp(2*B[0])*B[2])/fo*exp(-2*B[0])   :
C[   2   ,   1   ,   2   ]:=   -1/4*(-4*K[0]^2-2*K[0]*r*K[1]-K[0]*r*J[1]-K[0]*r
*Jb[1]+4*J[0]*Jb[0]+J[0]*r*K[1]+J[0]*r*Jb[1]+Jb[0]*r*K[1]+Jb[0]*r*J[1])/r   :
C[   2   ,   1   ,   3   ]:=   1/4*I*(-Jb[0]*K[1]-Jb[0]*J[1]+J[0]*K[1]+J[0]*Jb[
1]+K[0]*Jb[1]-K[0]*J[1])   :
C[   2   ,   1   ,   4   ]:=   0   :
C[   2   ,   2   ,   1   ]:=   1/2*r*(-4*Vw[0]*r*K[1]-2*Vw[0]*r*J[1]-2*Vw[0]*r*
Jb[1]+2*r*K[3]*U[0]+r*J[3]*U[0]+r*Jb[3]*U[0]+2*r*K[2]*Ub[0]+r*J[2]*Ub[0]+r*Jb[2
]*Ub[0]+2*r*K[0]*U[3]+2*r*K[0]*U[2]+2*r*K[0]*Ub[3]+2*r*K[0]*Ub[2]+2*r*J[0]*Ub[3
]+2*r*J[0]*Ub[2]+2*r*Jb[0]*U[3]+2*r*Jb[0]*U[2]-8*Vw[0]*K[0]-4*Vw[0]*J[0]-4*Vw[0
]*Jb[0]+2*r*J[4]+2*r*Jb[4]+4*r*K[4])*exp(-2*B[0])/fo^2   :
C[   2   ,   2   ,   2   ]:=   1/4*(exp(2*B[0])*K[0]*Jb[2]+exp(2*B[0])*K[0]*Jb[
3]+4*exp(2*B[0])*J[0]*fq*Jb[0]+exp(2*B[0])*K[0]*J[2]-2*exp(2*B[0])*Jb[0]*J[3]-2
*exp(2*B[0])*J[0]*Jb[2]+exp(2*B[0])*Jb[0]*Jb[2]-exp(2*B[0])*Jb[0]*J[2]+2*exp(2*
B[0])*K[0]*K[3]-4*exp(2*B[0])*fq*K[0]^2-2*exp(2*B[0])*Jb[0]*K[3]-exp(2*B[0])*J[
0]*Jb[3]+exp(2*B[0])*K[0]*J[3]+2*exp(2*B[0])*K[0]*K[2]-2*exp(2*B[0])*J[0]*K[2]+
exp(2*B[0])*J[0]*J[3]+2*Ub[0]*r^2*K[1]+Ub[0]*r^2*J[1]+2*U[0]*r^2*K[1]+U[0]*r^2*
J[1]+U[0]*r^2*Jb[1]+2*r*Ub[0]*J[0]+2*r*Ub[0]*Jb[0]+2*r*U[0]*J[0]+2*r*U[0]*Jb[0]
+4*r*Ub[0]*K[0]+Ub[0]*r^2*Jb[1]+4*r*U[0]*K[0])/fo*exp(-2*B[0])   :
C[   2   ,   2   ,   3   ]:=   -1/4*I*(-3*exp(2*B[0])*K[0]*Jb[2]-exp(2*B[0])*K[
0]*Jb[3]+exp(2*B[0])*K[0]*J[2]+2*exp(2*B[0])*Jb[0]*J[3]-2*exp(2*B[0])*J[0]*Jb[2
]-exp(2*B[0])*Jb[0]*Jb[2]+exp(2*B[0])*Jb[0]*J[2]+2*exp(2*B[0])*K[0]*K[3]+2*exp(
2*B[0])*Jb[0]*K[3]-exp(2*B[0])*J[0]*Jb[3]+3*exp(2*B[0])*K[0]*J[3]-2*exp(2*B[0])
*K[0]*K[2]-2*exp(2*B[0])*J[0]*K[2]+exp(2*B[0])*J[0]*J[3]-4*I*exp(2*B[0])*Jb[0]*
fp*J[0]+4*I*exp(2*B[0])*fp*K[0]^2-2*Ub[0]*r^2*K[1]-Ub[0]*r^2*J[1]+2*U[0]*r^2*K[
1]+U[0]*r^2*J[1]+U[0]*r^2*Jb[1]-2*r*Ub[0]*J[0]-2*r*Ub[0]*Jb[0]+2*r*U[0]*J[0]+2*
r*U[0]*Jb[0]-4*r*Ub[0]*K[0]-Ub[0]*r^2*Jb[1]+4*r*U[0]*K[0])/fo*exp(-2*B[0])   :
C[   2   ,   2   ,   4   ]:=   exp(-2*B[0])*r*(4*K[0]+2*J[0]+2*Jb[0]+2*r*K[1]+r
*J[1]+r*Jb[1])/fo^2   :
C[   2   ,   3   ,   1   ]:=   -1/2*I*(-U[0]*Jb[3]*exp(-2*B[0])*r^2+2*Jb[1]*Vw[
0]*exp(-2*B[0])*r^2-2*U[3]*Jb[0]*exp(-2*B[0])*r^2+2*J[4]*exp(-2*B[0])*r^2+2*U[2
]*K[0]*exp(-2*B[0])*r^2-2*Ub[3]*K[0]*exp(-2*B[0])*r^2+2*Ub[2]*J[0]*exp(-2*B[0])
*r^2+U[0]*J[3]*exp(-2*B[0])*r^2-Ub[0]*Jb[2]*exp(-2*B[0])*r^2-2*J[1]*Vw[0]*exp(-
2*B[0])*r^2-2*Jb[4]*exp(-2*B[0])*r^2+4*Jb[0]*Vw[0]*exp(-2*B[0])*r-4*J[0]*Vw[0]*
exp(-2*B[0])*r+Ub[0]*J[2]*exp(-2*B[0])*r^2)/fo^2   :
C[   2   ,   3   ,   2   ]:=   -1/4*I*(-2*r*Ub[0]*Jb[0]-2*r*U[0]*Jb[0]+2*r*U[0]
*J[0]-U[0]*r^2*Jb[1]+U[0]*r^2*J[1]-2*exp(2*B[0])*J[0]*K[2]+exp(2*B[0])*J[0]*J[3
]+exp(2*B[0])*J[0]*Jb[3]-exp(2*B[0])*Jb[0]*J[2]-exp(2*B[0])*Jb[0]*Jb[2]+2*exp(2
*B[0])*K[0]*K[2]-exp(2*B[0])*K[0]*J[3]+exp(2*B[0])*K[0]*J[2]-exp(2*B[0])*K[0]*
Jb[3]+exp(2*B[0])*K[0]*Jb[2]-2*exp(2*B[0])*K[0]*K[3]+2*exp(2*B[0])*Jb[0]*K[3]+4
*I*exp(2*B[0])*Jb[0]*fp*J[0]-4*I*exp(2*B[0])*fp*K[0]^2+2*r*Ub[0]*J[0]-Ub[0]*r^2
*Jb[1]+Ub[0]*r^2*J[1])/fo*exp(-2*B[0])   :
C[   2   ,   3   ,   3   ]:=   -1/4*(-Ub[0]*r^2*J[1]+U[0]*r^2*J[1]-U[0]*r^2*Jb[
1]-2*r*Ub[0]*J[0]+2*r*Ub[0]*Jb[0]+2*r*U[0]*J[0]-2*r*U[0]*Jb[0]+Ub[0]*r^2*Jb[1]+
exp(2*B[0])*Jb[0]*Jb[2]-2*exp(2*B[0])*J[0]*K[2]+exp(2*B[0])*J[0]*J[3]+exp(2*B[0
])*J[0]*Jb[3]-2*exp(2*B[0])*Jb[0]*K[3]+exp(2*B[0])*Jb[0]*J[2]-2*exp(2*B[0])*K[0
]*K[3]-2*exp(2*B[0])*K[0]*K[2]+exp(2*B[0])*K[0]*J[3]+exp(2*B[0])*K[0]*Jb[3]+4*
exp(2*B[0])*fq*K[0]^2+exp(2*B[0])*K[0]*J[2]+exp(2*B[0])*K[0]*Jb[2]-4*exp(2*B[0]
)*J[0]*fq*Jb[0])*exp(-2*B[0])/fo   :
C[   2   ,   3   ,   4   ]:=   -I*(-2*Jb[0]*exp(-2*B[0])*r+2*J[0]*exp(-2*B[0])*
r-Jb[1]*exp(-2*B[0])*r^2+J[1]*exp(-2*B[0])*r^2)/fo^2   :
C[   2   ,   4   ,   1   ]:=   -1/4*(r^2*U[0]*K[0]*U[3]+r^2*Ub[0]*Jb[2]*U[0]+2*
r^2*U[0]*Jb[4]+2*r^2*Ub[0]*K[4]+2*r^2*Ub[0]*J[4]-4*Vw[0]*r*Ub[0]*K[0]-4*Vw[0]*r
*Ub[0]*J[0]-4*Vw[0]*r*U[0]*Jb[0]-2*Vw[0]*U[0]*r^2*K[1]-2*Vw[0]*Ub[0]*r^2*K[1]-2
*Vw[0]*Ub[0]*r^2*J[1]-2*Vw[0]*U[0]*r^2*Jb[1]-2*Vw[0]*r^2*K[0]*U[1]-2*Vw[0]*r^2*
K[0]*Ub[1]-2*Vw[0]*r^2*J[0]*Ub[1]-2*Vw[0]*r^2*Jb[0]*U[1]+2*r^2*U[0]*K[4]-4*Vw[0
]*r*U[0]*K[0]+r^2*K[3]*U[0]*Ub[0]+2*r^2*K[0]*U[0]*Ub[3]+r^2*K[0]*U[0]*Ub[2]+r^2
*K[0]*Ub[0]*U[3]+2*r^2*K[0]*Ub[0]*U[2]+r^2*Ub[0]*J[0]*Ub[3]+2*r^2*Ub[0]*J[0]*Ub
[2]+2*r^2*U[0]*Jb[0]*U[3]+r^2*U[0]*Jb[0]*U[2]+r^2*K[2]*U[0]*Ub[0]+r^2*Jb[3]*U[0
]^2+r^2*J[2]*Ub[0]^2-2*exp(2*B[0])*Vw[3]-2*exp(2*B[0])*Vw[2]+r^2*Ub[0]*K[0]*Ub[
2]+r^2*Ub[0]*Jb[0]*U[2]+r^2*U[0]*J[0]*Ub[3]+r^2*U[0]*J[3]*Ub[0]+r^2*K[2]*Ub[0]^
2+r^2*K[3]*U[0]^2)*exp(-2*B[0])/fo   :
C[   2   ,   4   ,   2   ]:=   -1/8*(r^2*K[0]*U[0]*Ub[1]+r^2*K[0]*Ub[0]*U[1]+r^
2*J[0]*Ub[0]*Ub[1]+r^2*Jb[0]*U[0]*U[1]+Ub[0]*r^2*Jb[0]*U[1]+2*Ub[0]*r*U[0]*Jb[0
]+Ub[0]*U[0]*r^2*Jb[1]+Ub[0]*r^2*K[0]*Ub[1]+4*U[0]*r*Ub[0]*K[0]+2*U[0]*r*Ub[0]*
J[0]+2*U[0]*Ub[0]*r^2*K[1]+U[0]*Ub[0]*r^2*J[1]+U[0]*r^2*K[0]*U[1]+U[0]*r^2*J[0]
*Ub[1]+2*r*Ub[0]^2*K[0]+2*r*Ub[0]^2*J[0]+Ub[0]^2*r^2*K[1]+Ub[0]^2*r^2*J[1]-2*U[
0]*exp(2*B[0])*B[3]-2*Ub[0]*exp(2*B[0])*B[2]+2*r*U[0]^2*K[0]+2*r*U[0]^2*Jb[0]+U
[0]^2*r^2*K[1]+U[0]^2*r^2*Jb[1]+2*exp(2*B[0])*Jb[0]*J[4]-2*U[0]*exp(2*B[0])*B[2
]-2*Ub[0]*exp(2*B[0])*B[3]-4*exp(2*B[0])*K[0]*K[4]-2*exp(2*B[0])*K[0]*J[4]-2*
exp(2*B[0])*K[0]*Jb[4]+2*exp(2*B[0])*J[0]*K[4]+2*exp(2*B[0])*J[0]*Jb[4]+2*exp(2
*B[0])*Jb[0]*K[4]-exp(2*B[0])*Jb[0]*K[3]*U[0]+exp(2*B[0])*Jb[0]*K[0]*Ub[2]-exp(
2*B[0])*Jb[0]*J[0]*Ub[3]-exp(2*B[0])*Jb[0]*K[0]*U[3]+exp(2*B[0])*J[0]*K[0]*U[3]
+exp(2*B[0])*Jb[0]*K[2]*Ub[0]-exp(2*B[0])*Jb[0]*J[3]*Ub[0]+exp(2*B[0])*J[0]^2*
Ub[3]+exp(2*B[0])*Jb[0]^2*U[2]+exp(2*B[0])*J[0]*J[3]*Ub[0]+exp(2*B[0])*J[0]*K[3
]*U[0]-exp(2*B[0])*J[0]*K[2]*Ub[0]-exp(2*B[0])*J[0]*Jb[0]*U[2]-exp(2*B[0])*J[0]
*K[0]*Ub[2]+exp(2*B[0])*Jb[0]*Jb[2]*U[0]-exp(2*B[0])*J[0]*Jb[2]*U[0])*exp(-2*B[
0])   :
C[   2   ,   4   ,   3   ]:=   1/8*I*(2*exp(2*B[0])*K[0]^2*U[3]-2*exp(2*B[0])*K
[0]^2*Ub[2]+2*exp(2*B[0])*K[0]*J[3]*Ub[0]+2*exp(2*B[0])*K[0]*J[0]*Ub[3]-2*exp(2
*B[0])*K[0]*Jb[0]*U[2]-2*exp(2*B[0])*K[0]*Jb[2]*U[0]+2*exp(2*B[0])*K[0]*K[3]*U[
0]+r^2*K[0]*U[0]*Ub[1]-r^2*K[0]*Ub[0]*U[1]-r^2*J[0]*Ub[0]*Ub[1]+r^2*Jb[0]*U[0]*
U[1]-Ub[0]*r^2*Jb[0]*U[1]-2*Ub[0]*r*U[0]*Jb[0]-Ub[0]*U[0]*r^2*Jb[1]-Ub[0]*r^2*K
[0]*Ub[1]+2*U[0]*r*Ub[0]*J[0]+U[0]*Ub[0]*r^2*J[1]+U[0]*r^2*K[0]*U[1]+U[0]*r^2*J
[0]*Ub[1]-2*r*Ub[0]^2*K[0]-2*r*Ub[0]^2*J[0]-Ub[0]^2*r^2*K[1]-Ub[0]^2*r^2*J[1]-2
*U[0]*exp(2*B[0])*B[3]+2*Ub[0]*exp(2*B[0])*B[2]+2*r*U[0]^2*K[0]+2*r*U[0]^2*Jb[0
]+U[0]^2*r^2*K[1]+U[0]^2*r^2*Jb[1]-2*exp(2*B[0])*K[0]*K[2]*Ub[0]-2*exp(2*B[0])*
Jb[0]*J[4]-2*U[0]*exp(2*B[0])*B[2]+2*Ub[0]*exp(2*B[0])*B[3]-2*exp(2*B[0])*K[0]*
J[4]+2*exp(2*B[0])*K[0]*Jb[4]+2*exp(2*B[0])*J[0]*K[4]+2*exp(2*B[0])*J[0]*Jb[4]-
2*exp(2*B[0])*Jb[0]*K[4]+exp(2*B[0])*Jb[0]*K[3]*U[0]-exp(2*B[0])*Jb[0]*K[0]*Ub[
2]+exp(2*B[0])*Jb[0]*J[0]*Ub[3]+exp(2*B[0])*Jb[0]*K[0]*U[3]+exp(2*B[0])*J[0]*K[
0]*U[3]-exp(2*B[0])*Jb[0]*K[2]*Ub[0]+exp(2*B[0])*Jb[0]*J[3]*Ub[0]+exp(2*B[0])*J
[0]^2*Ub[3]-exp(2*B[0])*Jb[0]^2*U[2]+exp(2*B[0])*J[0]*J[3]*Ub[0]+exp(2*B[0])*J[
0]*K[3]*U[0]-exp(2*B[0])*J[0]*K[2]*Ub[0]-exp(2*B[0])*J[0]*Jb[0]*U[2]-exp(2*B[0]
)*J[0]*K[0]*Ub[2]-exp(2*B[0])*Jb[0]*Jb[2]*U[0]-exp(2*B[0])*J[0]*Jb[2]*U[0])*exp
(-2*B[0])   :
C[   2   ,   4   ,   4   ]:=   -1/2*(-2*exp(2*B[0])*B[3]-2*exp(2*B[0])*B[2]+2*r
*U[0]*K[0]+2*r*Ub[0]*K[0]+2*r*Ub[0]*J[0]+2*r*U[0]*Jb[0]+U[0]*r^2*K[1]+Ub[0]*r^2
*K[1]+Ub[0]*r^2*J[1]+U[0]*r^2*Jb[1]+r^2*K[0]*U[1]+r^2*K[0]*Ub[1]+r^2*J[0]*Ub[1]
+r^2*Jb[0]*U[1])*exp(-2*B[0])/fo   :
C[   3   ,   1   ,   1   ]:=   -1/2*I/fo*(r^2*K[0]*U[1]-r^2*K[0]*Ub[1]+r^2*J[0]
*Ub[1]-r^2*Jb[0]*U[1]-2*exp(2*B[0])*B[3]+2*exp(2*B[0])*B[2])*exp(-2*B[0])   :
C[   3   ,   1   ,   2   ]:=   -1/4*I*(-K[0]*Jb[1]+K[0]*J[1]+J[0]*Jb[1]-Jb[0]*J
[1]+Jb[0]*K[1]-J[0]*K[1])   :
C[   3   ,   1   ,   3   ]:=   -1/4*(4*J[0]*Jb[0]+Jb[0]*r*J[1]+J[0]*r*Jb[1]-4*K
[0]^2-2*K[0]*r*K[1]+K[0]*r*J[1]+K[0]*r*Jb[1]-J[0]*r*K[1]-Jb[0]*r*K[1])/r   :
C[   3   ,   1   ,   4   ]:=   0   :
C[   3   ,   2   ,   1   ]:=   -1/2*I*(-U[0]*Jb[3]*exp(-2*B[0])*r^2+2*Jb[1]*Vw[
0]*exp(-2*B[0])*r^2-2*U[3]*Jb[0]*exp(-2*B[0])*r^2+2*J[4]*exp(-2*B[0])*r^2+2*U[2
]*K[0]*exp(-2*B[0])*r^2-2*Ub[3]*K[0]*exp(-2*B[0])*r^2+2*Ub[2]*J[0]*exp(-2*B[0])
*r^2+U[0]*J[3]*exp(-2*B[0])*r^2-Ub[0]*Jb[2]*exp(-2*B[0])*r^2-2*J[1]*Vw[0]*exp(-
2*B[0])*r^2-2*Jb[4]*exp(-2*B[0])*r^2+4*Jb[0]*Vw[0]*exp(-2*B[0])*r-4*J[0]*Vw[0]*
exp(-2*B[0])*r+Ub[0]*J[2]*exp(-2*B[0])*r^2)/fo^2   :
C[   3   ,   2   ,   2   ]:=   -1/4*I*(-2*r*Ub[0]*Jb[0]-2*r*U[0]*Jb[0]+2*r*U[0]
*J[0]-U[0]*r^2*Jb[1]+U[0]*r^2*J[1]-2*exp(2*B[0])*J[0]*K[2]+exp(2*B[0])*J[0]*J[3
]+exp(2*B[0])*J[0]*Jb[3]-exp(2*B[0])*Jb[0]*J[2]-exp(2*B[0])*Jb[0]*Jb[2]+2*exp(2
*B[0])*K[0]*K[2]-exp(2*B[0])*K[0]*J[3]+exp(2*B[0])*K[0]*J[2]-exp(2*B[0])*K[0]*
Jb[3]+exp(2*B[0])*K[0]*Jb[2]-2*exp(2*B[0])*K[0]*K[3]+2*exp(2*B[0])*Jb[0]*K[3]+4
*I*exp(2*B[0])*Jb[0]*fp*J[0]-4*I*exp(2*B[0])*fp*K[0]^2+2*r*Ub[0]*J[0]-Ub[0]*r^2
*Jb[1]+Ub[0]*r^2*J[1])/fo*exp(-2*B[0])   :
C[   3   ,   2   ,   3   ]:=   -1/4*(-Ub[0]*r^2*J[1]+U[0]*r^2*J[1]-U[0]*r^2*Jb[
1]-2*r*Ub[0]*J[0]+2*r*Ub[0]*Jb[0]+2*r*U[0]*J[0]-2*r*U[0]*Jb[0]+Ub[0]*r^2*Jb[1]+
exp(2*B[0])*Jb[0]*Jb[2]-2*exp(2*B[0])*J[0]*K[2]+exp(2*B[0])*J[0]*J[3]+exp(2*B[0
])*J[0]*Jb[3]-2*exp(2*B[0])*Jb[0]*K[3]+exp(2*B[0])*Jb[0]*J[2]-2*exp(2*B[0])*K[0
]*K[3]-2*exp(2*B[0])*K[0]*K[2]+exp(2*B[0])*K[0]*J[3]+exp(2*B[0])*K[0]*Jb[3]+4*
exp(2*B[0])*fq*K[0]^2+exp(2*B[0])*K[0]*J[2]+exp(2*B[0])*K[0]*Jb[2]-4*exp(2*B[0]
)*J[0]*fq*Jb[0])*exp(-2*B[0])/fo   :
C[   3   ,   2   ,   4   ]:=   -I*(-2*Jb[0]*exp(-2*B[0])*r+2*J[0]*exp(-2*B[0])*
r-Jb[1]*exp(-2*B[0])*r^2+J[1]*exp(-2*B[0])*r^2)/fo^2   :
C[   3   ,   3   ,   1   ]:=   1/2*r*(-4*Vw[0]*r*K[1]+2*Vw[0]*r*J[1]+2*Vw[0]*r*
Jb[1]+2*r*K[3]*U[0]-r*J[3]*U[0]-r*Jb[3]*U[0]+2*r*K[2]*Ub[0]-r*J[2]*Ub[0]-r*Jb[2
]*Ub[0]+2*r*K[0]*U[3]-2*r*K[0]*U[2]-2*r*K[0]*Ub[3]+2*r*K[0]*Ub[2]+2*r*J[0]*Ub[3
]-2*r*J[0]*Ub[2]-2*r*Jb[0]*U[3]+2*r*Jb[0]*U[2]-8*Vw[0]*K[0]+4*Vw[0]*J[0]+4*Vw[0
]*Jb[0]-2*r*J[4]-2*r*Jb[4]+4*r*K[4])*exp(-2*B[0])/fo^2   :
C[   3   ,   3   ,   2   ]:=   -1/4*(-3*exp(2*B[0])*K[0]*Jb[2]+exp(2*B[0])*K[0]
*Jb[3]+4*exp(2*B[0])*J[0]*fq*Jb[0]+exp(2*B[0])*K[0]*J[2]+2*exp(2*B[0])*Jb[0]*J[
3]+2*exp(2*B[0])*J[0]*Jb[2]+exp(2*B[0])*Jb[0]*Jb[2]-exp(2*B[0])*Jb[0]*J[2]+2*
exp(2*B[0])*K[0]*K[3]-4*exp(2*B[0])*fq*K[0]^2-2*exp(2*B[0])*Jb[0]*K[3]-exp(2*B[
0])*J[0]*Jb[3]-3*exp(2*B[0])*K[0]*J[3]+2*exp(2*B[0])*K[0]*K[2]-2*exp(2*B[0])*J[
0]*K[2]+exp(2*B[0])*J[0]*J[3]-2*Ub[0]*r^2*K[1]+Ub[0]*r^2*J[1]-2*U[0]*r^2*K[1]+U
[0]*r^2*J[1]+U[0]*r^2*Jb[1]+2*r*Ub[0]*J[0]+2*r*Ub[0]*Jb[0]+2*r*U[0]*J[0]+2*r*U[
0]*Jb[0]-4*r*Ub[0]*K[0]+Ub[0]*r^2*Jb[1]-4*r*U[0]*K[0])*exp(-2*B[0])/fo   :
C[   3   ,   3   ,   3   ]:=   1/4*I*(exp(2*B[0])*K[0]*Jb[2]-exp(2*B[0])*K[0]*
Jb[3]+exp(2*B[0])*K[0]*J[2]-2*exp(2*B[0])*Jb[0]*J[3]+2*exp(2*B[0])*J[0]*Jb[2]-
exp(2*B[0])*Jb[0]*Jb[2]+exp(2*B[0])*Jb[0]*J[2]+2*exp(2*B[0])*K[0]*K[3]+2*exp(2*
B[0])*Jb[0]*K[3]-exp(2*B[0])*J[0]*Jb[3]-exp(2*B[0])*K[0]*J[3]-2*exp(2*B[0])*K[0
]*K[2]-2*exp(2*B[0])*J[0]*K[2]+exp(2*B[0])*J[0]*J[3]-4*I*exp(2*B[0])*Jb[0]*fp*J
[0]+4*I*exp(2*B[0])*fp*K[0]^2+2*Ub[0]*r^2*K[1]-Ub[0]*r^2*J[1]-2*U[0]*r^2*K[1]+U
[0]*r^2*J[1]+U[0]*r^2*Jb[1]-2*r*Ub[0]*J[0]-2*r*Ub[0]*Jb[0]+2*r*U[0]*J[0]+2*r*U[
0]*Jb[0]+4*r*Ub[0]*K[0]-Ub[0]*r^2*Jb[1]-4*r*U[0]*K[0])/fo*exp(-2*B[0])   :
C[   3   ,   3   ,   4   ]:=   -exp(-2*B[0])*r*(-4*K[0]+2*J[0]+2*Jb[0]-2*r*K[1]
+r*J[1]+r*Jb[1])/fo^2   :
C[   3   ,   4   ,   1   ]:=   1/4*I*(r^2*U[0]*K[0]*U[3]-r^2*Ub[0]*Jb[2]*U[0]-2
*r^2*U[0]*Jb[4]-2*r^2*Ub[0]*K[4]+2*r^2*Ub[0]*J[4]+4*Vw[0]*r*Ub[0]*K[0]-4*Vw[0]*
r*Ub[0]*J[0]+4*Vw[0]*r*U[0]*Jb[0]-2*Vw[0]*U[0]*r^2*K[1]+2*Vw[0]*Ub[0]*r^2*K[1]-
2*Vw[0]*Ub[0]*r^2*J[1]+2*Vw[0]*U[0]*r^2*Jb[1]-2*Vw[0]*r^2*K[0]*U[1]+2*Vw[0]*r^2
*K[0]*Ub[1]-2*Vw[0]*r^2*J[0]*Ub[1]+2*Vw[0]*r^2*Jb[0]*U[1]+2*r^2*U[0]*K[4]-4*Vw[
0]*r*U[0]*K[0]-r^2*K[3]*U[0]*Ub[0]-2*r^2*K[0]*U[0]*Ub[3]+r^2*K[0]*U[0]*Ub[2]-r^
2*K[0]*Ub[0]*U[3]+2*r^2*K[0]*Ub[0]*U[2]-r^2*Ub[0]*J[0]*Ub[3]+2*r^2*Ub[0]*J[0]*
Ub[2]-2*r^2*U[0]*Jb[0]*U[3]+r^2*U[0]*Jb[0]*U[2]+r^2*K[2]*U[0]*Ub[0]-r^2*Jb[3]*U
[0]^2+r^2*J[2]*Ub[0]^2+2*exp(2*B[0])*Vw[3]-2*exp(2*B[0])*Vw[2]-r^2*Ub[0]*K[0]*
Ub[2]-r^2*Ub[0]*Jb[0]*U[2]+r^2*U[0]*J[0]*Ub[3]+r^2*U[0]*J[3]*Ub[0]-r^2*K[2]*Ub[
0]^2+r^2*K[3]*U[0]^2)*exp(-2*B[0])/fo   :
C[   3   ,   4   ,   2   ]:=   1/8*I*(-2*exp(2*B[0])*K[0]^2*U[3]+2*exp(2*B[0])*
K[0]^2*Ub[2]-2*exp(2*B[0])*K[0]*J[3]*Ub[0]-2*exp(2*B[0])*K[0]*J[0]*Ub[3]+2*exp(
2*B[0])*K[0]*Jb[0]*U[2]+2*exp(2*B[0])*K[0]*Jb[2]*U[0]-2*exp(2*B[0])*K[0]*K[3]*U
[0]-r^2*K[0]*U[0]*Ub[1]+r^2*K[0]*Ub[0]*U[1]+r^2*J[0]*Ub[0]*Ub[1]-r^2*Jb[0]*U[0]
*U[1]-Ub[0]*r^2*Jb[0]*U[1]-2*Ub[0]*r*U[0]*Jb[0]-Ub[0]*U[0]*r^2*Jb[1]-Ub[0]*r^2*
K[0]*Ub[1]+2*U[0]*r*Ub[0]*J[0]+U[0]*Ub[0]*r^2*J[1]+U[0]*r^2*K[0]*U[1]+U[0]*r^2*
J[0]*Ub[1]-2*r*Ub[0]^2*K[0]+2*r*Ub[0]^2*J[0]-Ub[0]^2*r^2*K[1]+Ub[0]^2*r^2*J[1]+
2*U[0]*exp(2*B[0])*B[3]-2*Ub[0]*exp(2*B[0])*B[2]+2*r*U[0]^2*K[0]-2*r*U[0]^2*Jb[
0]+U[0]^2*r^2*K[1]-U[0]^2*r^2*Jb[1]+2*exp(2*B[0])*K[0]*K[2]*Ub[0]+2*exp(2*B[0])
*Jb[0]*J[4]-2*U[0]*exp(2*B[0])*B[2]+2*Ub[0]*exp(2*B[0])*B[3]-2*exp(2*B[0])*K[0]
*J[4]+2*exp(2*B[0])*K[0]*Jb[4]+2*exp(2*B[0])*J[0]*K[4]-2*exp(2*B[0])*J[0]*Jb[4]
-2*exp(2*B[0])*Jb[0]*K[4]+exp(2*B[0])*Jb[0]*K[3]*U[0]-exp(2*B[0])*Jb[0]*K[0]*Ub
[2]+exp(2*B[0])*Jb[0]*J[0]*Ub[3]+exp(2*B[0])*Jb[0]*K[0]*U[3]+exp(2*B[0])*J[0]*K
[0]*U[3]-exp(2*B[0])*Jb[0]*K[2]*Ub[0]+exp(2*B[0])*Jb[0]*J[3]*Ub[0]+exp(2*B[0])*
J[0]^2*Ub[3]-exp(2*B[0])*Jb[0]^2*U[2]+exp(2*B[0])*J[0]*J[3]*Ub[0]+exp(2*B[0])*J
[0]*K[3]*U[0]-exp(2*B[0])*J[0]*K[2]*Ub[0]-exp(2*B[0])*J[0]*Jb[0]*U[2]-exp(2*B[0
])*J[0]*K[0]*Ub[2]-exp(2*B[0])*Jb[0]*Jb[2]*U[0]-exp(2*B[0])*J[0]*Jb[2]*U[0])*
exp(-2*B[0])   :
C[   3   ,   4   ,   3   ]:=   1/8*(-r^2*K[0]*U[0]*Ub[1]-r^2*K[0]*Ub[0]*U[1]-r^
2*J[0]*Ub[0]*Ub[1]-r^2*Jb[0]*U[0]*U[1]+Ub[0]*r^2*Jb[0]*U[1]+2*Ub[0]*r*U[0]*Jb[0
]+Ub[0]*U[0]*r^2*Jb[1]+Ub[0]*r^2*K[0]*Ub[1]-4*U[0]*r*Ub[0]*K[0]+2*U[0]*r*Ub[0]*
J[0]-2*U[0]*Ub[0]*r^2*K[1]+U[0]*Ub[0]*r^2*J[1]+U[0]*r^2*K[0]*U[1]+U[0]*r^2*J[0]
*Ub[1]+2*r*Ub[0]^2*K[0]-2*r*Ub[0]^2*J[0]+Ub[0]^2*r^2*K[1]-Ub[0]^2*r^2*J[1]+2*U[
0]*exp(2*B[0])*B[3]+2*Ub[0]*exp(2*B[0])*B[2]+2*r*U[0]^2*K[0]-2*r*U[0]^2*Jb[0]+U
[0]^2*r^2*K[1]-U[0]^2*r^2*Jb[1]-2*exp(2*B[0])*Jb[0]*J[4]-2*U[0]*exp(2*B[0])*B[2
]-2*Ub[0]*exp(2*B[0])*B[3]+4*exp(2*B[0])*K[0]*K[4]-2*exp(2*B[0])*K[0]*J[4]-2*
exp(2*B[0])*K[0]*Jb[4]+2*exp(2*B[0])*J[0]*K[4]-2*exp(2*B[0])*J[0]*Jb[4]+2*exp(2
*B[0])*Jb[0]*K[4]-exp(2*B[0])*Jb[0]*K[3]*U[0]+exp(2*B[0])*Jb[0]*K[0]*Ub[2]-exp(
2*B[0])*Jb[0]*J[0]*Ub[3]-exp(2*B[0])*Jb[0]*K[0]*U[3]+exp(2*B[0])*J[0]*K[0]*U[3]
+exp(2*B[0])*Jb[0]*K[2]*Ub[0]-exp(2*B[0])*Jb[0]*J[3]*Ub[0]+exp(2*B[0])*J[0]^2*
Ub[3]+exp(2*B[0])*Jb[0]^2*U[2]+exp(2*B[0])*J[0]*J[3]*Ub[0]+exp(2*B[0])*J[0]*K[3
]*U[0]-exp(2*B[0])*J[0]*K[2]*Ub[0]-exp(2*B[0])*J[0]*Jb[0]*U[2]-exp(2*B[0])*J[0]
*K[0]*Ub[2]+exp(2*B[0])*Jb[0]*Jb[2]*U[0]-exp(2*B[0])*J[0]*Jb[2]*U[0])*exp(-2*B[
0])   :
C[   3   ,   4   ,   4   ]:=   1/2*I*(2*exp(2*B[0])*B[3]-2*exp(2*B[0])*B[2]-2*r
*Ub[0]*K[0]+2*r*U[0]*K[0]+2*r*Ub[0]*J[0]-2*r*U[0]*Jb[0]-Ub[0]*r^2*K[1]+U[0]*r^2
*K[1]+Ub[0]*r^2*J[1]-U[0]*r^2*Jb[1]-r^2*K[0]*Ub[1]+r^2*K[0]*U[1]+r^2*J[0]*Ub[1]
-r^2*Jb[0]*U[1])*exp(-2*B[0])/fo   :
C[   4   ,   1   ,   1   ]:=   -1/4*(-4*B[1]*exp(2*B[0])*Vw[0]-2*exp(2*B[0])*Vw
[1]+2*U[0]*exp(2*B[0])*B[3]+2*Ub[0]*exp(2*B[0])*B[2]+r^2*K[0]*U[0]*Ub[1]+r^2*K[
0]*Ub[0]*U[1]+r^2*J[0]*Ub[0]*Ub[1]+r^2*Jb[0]*U[0]*U[1])*exp(-2*B[0])   :
C[   4   ,   1   ,   2   ]:=   1/8*fo*(-K[0]*r^2*J[1]*Ub[0]-K[0]*r^2*Jb[1]*U[0]
+Jb[0]*r^2*K[1]*U[0]-2*r*K[0]^2*U[0]-2*r*K[0]^2*Ub[0]-r^2*K[0]^2*U[1]-r^2*K[0]^
2*Ub[1]+2*K[0]*exp(2*B[0])*B[3]+2*K[0]*exp(2*B[0])*B[2]-2*J[0]*exp(2*B[0])*B[3]
-2*Jb[0]*exp(2*B[0])*B[2]-K[0]*r^2*K[1]*U[0]-K[0]*r^2*K[1]*Ub[0]+2*J[0]*r*Jb[0]
*U[0]+J[0]*r^2*K[1]*Ub[0]+J[0]*r^2*Jb[1]*U[0]+J[0]*r^2*Jb[0]*U[1]+2*Jb[0]*r*J[0
]*Ub[0]+Jb[0]*r^2*J[1]*Ub[0]+Jb[0]*r^2*J[0]*Ub[1])/r^2   :
C[   4   ,   1   ,   3   ]:=   -1/8*I*(-Ub[0]*J[1]*r^2*K[0]*fo+U[0]*Jb[1]*r^2*K
[0]*fo-U[0]*K[1]*r^2*Jb[0]*fo-2*B[3]*exp(2*B[0])*K[0]*fo+2*B[2]*exp(2*B[0])*K[0
]*fo+2*B[2]*exp(2*B[0])*Jb[0]*fo-2*B[3]*exp(2*B[0])*J[0]*fo-2*U[0]*K[0]^2*r*fo+
2*Ub[0]*K[0]^2*r*fo-U[1]*K[0]^2*r^2*fo+Ub[1]*K[0]^2*r^2*fo-U[0]*K[1]*r^2*K[0]*
fo+Ub[0]*K[1]*r^2*K[0]*fo+2*U[0]*Jb[0]*r*J[0]*fo+Ub[0]*K[1]*r^2*J[0]*fo+U[0]*Jb
[1]*r^2*J[0]*fo+U[1]*Jb[0]*r^2*J[0]*fo-2*Ub[0]*J[0]*r*Jb[0]*fo-Ub[0]*J[1]*r^2*
Jb[0]*fo-Ub[1]*J[0]*r^2*Jb[0]*fo)/r^2   :
C[   4   ,   1   ,   4   ]:=   0   :
C[   4   ,   2   ,   1   ]:=   -1/4*(r^2*U[0]*K[0]*U[3]+r^2*Ub[0]*Jb[2]*U[0]+2*
r^2*U[0]*Jb[4]+2*r^2*Ub[0]*K[4]+2*r^2*Ub[0]*J[4]-4*Vw[0]*r*Ub[0]*K[0]-4*Vw[0]*r
*Ub[0]*J[0]-4*Vw[0]*r*U[0]*Jb[0]-2*Vw[0]*U[0]*r^2*K[1]-2*Vw[0]*Ub[0]*r^2*K[1]-2
*Vw[0]*Ub[0]*r^2*J[1]-2*Vw[0]*U[0]*r^2*Jb[1]-2*Vw[0]*r^2*K[0]*U[1]-2*Vw[0]*r^2*
K[0]*Ub[1]-2*Vw[0]*r^2*J[0]*Ub[1]-2*Vw[0]*r^2*Jb[0]*U[1]+2*r^2*U[0]*K[4]-4*Vw[0
]*r*U[0]*K[0]+r^2*K[3]*U[0]*Ub[0]+2*r^2*K[0]*U[0]*Ub[3]+r^2*K[0]*U[0]*Ub[2]+r^2
*K[0]*Ub[0]*U[3]+2*r^2*K[0]*Ub[0]*U[2]+r^2*Ub[0]*J[0]*Ub[3]+2*r^2*Ub[0]*J[0]*Ub
[2]+2*r^2*U[0]*Jb[0]*U[3]+r^2*U[0]*Jb[0]*U[2]+r^2*K[2]*U[0]*Ub[0]+r^2*Jb[3]*U[0
]^2+r^2*J[2]*Ub[0]^2-2*exp(2*B[0])*Vw[3]-2*exp(2*B[0])*Vw[2]+r^2*Ub[0]*K[0]*Ub[
2]+r^2*Ub[0]*Jb[0]*U[2]+r^2*U[0]*J[0]*Ub[3]+r^2*U[0]*J[3]*Ub[0]+r^2*K[2]*Ub[0]^
2+r^2*K[3]*U[0]^2)*exp(-2*B[0])/fo   :
C[   4   ,   2   ,   2   ]:=   -1/8*(r^2*K[0]*U[0]*Ub[1]+r^2*K[0]*Ub[0]*U[1]+r^
2*J[0]*Ub[0]*Ub[1]+r^2*Jb[0]*U[0]*U[1]+Ub[0]*r^2*Jb[0]*U[1]+2*Ub[0]*r*U[0]*Jb[0
]+Ub[0]*U[0]*r^2*Jb[1]+Ub[0]*r^2*K[0]*Ub[1]+4*U[0]*r*Ub[0]*K[0]+2*U[0]*r*Ub[0]*
J[0]+2*U[0]*Ub[0]*r^2*K[1]+U[0]*Ub[0]*r^2*J[1]+U[0]*r^2*K[0]*U[1]+U[0]*r^2*J[0]
*Ub[1]+2*r*Ub[0]^2*K[0]+2*r*Ub[0]^2*J[0]+Ub[0]^2*r^2*K[1]+Ub[0]^2*r^2*J[1]-2*U[
0]*exp(2*B[0])*B[3]-2*Ub[0]*exp(2*B[0])*B[2]+2*r*U[0]^2*K[0]+2*r*U[0]^2*Jb[0]+U
[0]^2*r^2*K[1]+U[0]^2*r^2*Jb[1]+2*exp(2*B[0])*Jb[0]*J[4]-2*U[0]*exp(2*B[0])*B[2
]-2*Ub[0]*exp(2*B[0])*B[3]-4*exp(2*B[0])*K[0]*K[4]-2*exp(2*B[0])*K[0]*J[4]-2*
exp(2*B[0])*K[0]*Jb[4]+2*exp(2*B[0])*J[0]*K[4]+2*exp(2*B[0])*J[0]*Jb[4]+2*exp(2
*B[0])*Jb[0]*K[4]-exp(2*B[0])*Jb[0]*K[3]*U[0]+exp(2*B[0])*Jb[0]*K[0]*Ub[2]-exp(
2*B[0])*Jb[0]*J[0]*Ub[3]-exp(2*B[0])*Jb[0]*K[0]*U[3]+exp(2*B[0])*J[0]*K[0]*U[3]
+exp(2*B[0])*Jb[0]*K[2]*Ub[0]-exp(2*B[0])*Jb[0]*J[3]*Ub[0]+exp(2*B[0])*J[0]^2*
Ub[3]+exp(2*B[0])*Jb[0]^2*U[2]+exp(2*B[0])*J[0]*J[3]*Ub[0]+exp(2*B[0])*J[0]*K[3
]*U[0]-exp(2*B[0])*J[0]*K[2]*Ub[0]-exp(2*B[0])*J[0]*Jb[0]*U[2]-exp(2*B[0])*J[0]
*K[0]*Ub[2]+exp(2*B[0])*Jb[0]*Jb[2]*U[0]-exp(2*B[0])*J[0]*Jb[2]*U[0])*exp(-2*B[
0])   :
C[   4   ,   2   ,   3   ]:=   1/8*I*(2*exp(2*B[0])*K[0]^2*U[3]-2*exp(2*B[0])*K
[0]^2*Ub[2]+2*exp(2*B[0])*K[0]*J[3]*Ub[0]+2*exp(2*B[0])*K[0]*J[0]*Ub[3]-2*exp(2
*B[0])*K[0]*Jb[0]*U[2]-2*exp(2*B[0])*K[0]*Jb[2]*U[0]+2*exp(2*B[0])*K[0]*K[3]*U[
0]+r^2*K[0]*U[0]*Ub[1]-r^2*K[0]*Ub[0]*U[1]-r^2*J[0]*Ub[0]*Ub[1]+r^2*Jb[0]*U[0]*
U[1]-Ub[0]*r^2*Jb[0]*U[1]-2*Ub[0]*r*U[0]*Jb[0]-Ub[0]*U[0]*r^2*Jb[1]-Ub[0]*r^2*K
[0]*Ub[1]+2*U[0]*r*Ub[0]*J[0]+U[0]*Ub[0]*r^2*J[1]+U[0]*r^2*K[0]*U[1]+U[0]*r^2*J
[0]*Ub[1]-2*r*Ub[0]^2*K[0]-2*r*Ub[0]^2*J[0]-Ub[0]^2*r^2*K[1]-Ub[0]^2*r^2*J[1]-2
*U[0]*exp(2*B[0])*B[3]+2*Ub[0]*exp(2*B[0])*B[2]+2*r*U[0]^2*K[0]+2*r*U[0]^2*Jb[0
]+U[0]^2*r^2*K[1]+U[0]^2*r^2*Jb[1]-2*exp(2*B[0])*K[0]*K[2]*Ub[0]-2*exp(2*B[0])*
Jb[0]*J[4]-2*U[0]*exp(2*B[0])*B[2]+2*Ub[0]*exp(2*B[0])*B[3]-2*exp(2*B[0])*K[0]*
J[4]+2*exp(2*B[0])*K[0]*Jb[4]+2*exp(2*B[0])*J[0]*K[4]+2*exp(2*B[0])*J[0]*Jb[4]-
2*exp(2*B[0])*Jb[0]*K[4]+exp(2*B[0])*Jb[0]*K[3]*U[0]-exp(2*B[0])*Jb[0]*K[0]*Ub[
2]+exp(2*B[0])*Jb[0]*J[0]*Ub[3]+exp(2*B[0])*Jb[0]*K[0]*U[3]+exp(2*B[0])*J[0]*K[
0]*U[3]-exp(2*B[0])*Jb[0]*K[2]*Ub[0]+exp(2*B[0])*Jb[0]*J[3]*Ub[0]+exp(2*B[0])*J
[0]^2*Ub[3]-exp(2*B[0])*Jb[0]^2*U[2]+exp(2*B[0])*J[0]*J[3]*Ub[0]+exp(2*B[0])*J[
0]*K[3]*U[0]-exp(2*B[0])*J[0]*K[2]*Ub[0]-exp(2*B[0])*J[0]*Jb[0]*U[2]-exp(2*B[0]
)*J[0]*K[0]*Ub[2]-exp(2*B[0])*Jb[0]*Jb[2]*U[0]-exp(2*B[0])*J[0]*Jb[2]*U[0])*exp
(-2*B[0])   :
C[   4   ,   2   ,   4   ]:=   -1/2*(-2*exp(2*B[0])*B[3]-2*exp(2*B[0])*B[2]+2*r
*U[0]*K[0]+2*r*Ub[0]*K[0]+2*r*Ub[0]*J[0]+2*r*U[0]*Jb[0]+U[0]*r^2*K[1]+Ub[0]*r^2
*K[1]+Ub[0]*r^2*J[1]+U[0]*r^2*Jb[1]+r^2*K[0]*U[1]+r^2*K[0]*Ub[1]+r^2*J[0]*Ub[1]
+r^2*Jb[0]*U[1])*exp(-2*B[0])/fo   :
C[   4   ,   3   ,   1   ]:=   1/4*I*(r^2*U[0]*K[0]*U[3]-r^2*Ub[0]*Jb[2]*U[0]-2
*r^2*U[0]*Jb[4]-2*r^2*Ub[0]*K[4]+2*r^2*Ub[0]*J[4]+4*Vw[0]*r*Ub[0]*K[0]-4*Vw[0]*
r*Ub[0]*J[0]+4*Vw[0]*r*U[0]*Jb[0]-2*Vw[0]*U[0]*r^2*K[1]+2*Vw[0]*Ub[0]*r^2*K[1]-
2*Vw[0]*Ub[0]*r^2*J[1]+2*Vw[0]*U[0]*r^2*Jb[1]-2*Vw[0]*r^2*K[0]*U[1]+2*Vw[0]*r^2
*K[0]*Ub[1]-2*Vw[0]*r^2*J[0]*Ub[1]+2*Vw[0]*r^2*Jb[0]*U[1]+2*r^2*U[0]*K[4]-4*Vw[
0]*r*U[0]*K[0]-r^2*K[3]*U[0]*Ub[0]-2*r^2*K[0]*U[0]*Ub[3]+r^2*K[0]*U[0]*Ub[2]-r^
2*K[0]*Ub[0]*U[3]+2*r^2*K[0]*Ub[0]*U[2]-r^2*Ub[0]*J[0]*Ub[3]+2*r^2*Ub[0]*J[0]*
Ub[2]-2*r^2*U[0]*Jb[0]*U[3]+r^2*U[0]*Jb[0]*U[2]+r^2*K[2]*U[0]*Ub[0]-r^2*Jb[3]*U
[0]^2+r^2*J[2]*Ub[0]^2+2*exp(2*B[0])*Vw[3]-2*exp(2*B[0])*Vw[2]-r^2*Ub[0]*K[0]*
Ub[2]-r^2*Ub[0]*Jb[0]*U[2]+r^2*U[0]*J[0]*Ub[3]+r^2*U[0]*J[3]*Ub[0]-r^2*K[2]*Ub[
0]^2+r^2*K[3]*U[0]^2)*exp(-2*B[0])/fo   :
C[   4   ,   3   ,   2   ]:=   1/8*I*(-2*exp(2*B[0])*K[0]^2*U[3]+2*exp(2*B[0])*
K[0]^2*Ub[2]-2*exp(2*B[0])*K[0]*J[3]*Ub[0]-2*exp(2*B[0])*K[0]*J[0]*Ub[3]+2*exp(
2*B[0])*K[0]*Jb[0]*U[2]+2*exp(2*B[0])*K[0]*Jb[2]*U[0]-2*exp(2*B[0])*K[0]*K[3]*U
[0]-r^2*K[0]*U[0]*Ub[1]+r^2*K[0]*Ub[0]*U[1]+r^2*J[0]*Ub[0]*Ub[1]-r^2*Jb[0]*U[0]
*U[1]-Ub[0]*r^2*Jb[0]*U[1]-2*Ub[0]*r*U[0]*Jb[0]-Ub[0]*U[0]*r^2*Jb[1]-Ub[0]*r^2*
K[0]*Ub[1]+2*U[0]*r*Ub[0]*J[0]+U[0]*Ub[0]*r^2*J[1]+U[0]*r^2*K[0]*U[1]+U[0]*r^2*
J[0]*Ub[1]-2*r*Ub[0]^2*K[0]+2*r*Ub[0]^2*J[0]-Ub[0]^2*r^2*K[1]+Ub[0]^2*r^2*J[1]+
2*U[0]*exp(2*B[0])*B[3]-2*Ub[0]*exp(2*B[0])*B[2]+2*r*U[0]^2*K[0]-2*r*U[0]^2*Jb[
0]+U[0]^2*r^2*K[1]-U[0]^2*r^2*Jb[1]+2*exp(2*B[0])*K[0]*K[2]*Ub[0]+2*exp(2*B[0])
*Jb[0]*J[4]-2*U[0]*exp(2*B[0])*B[2]+2*Ub[0]*exp(2*B[0])*B[3]-2*exp(2*B[0])*K[0]
*J[4]+2*exp(2*B[0])*K[0]*Jb[4]+2*exp(2*B[0])*J[0]*K[4]-2*exp(2*B[0])*J[0]*Jb[4]
-2*exp(2*B[0])*Jb[0]*K[4]+exp(2*B[0])*Jb[0]*K[3]*U[0]-exp(2*B[0])*Jb[0]*K[0]*Ub
[2]+exp(2*B[0])*Jb[0]*J[0]*Ub[3]+exp(2*B[0])*Jb[0]*K[0]*U[3]+exp(2*B[0])*J[0]*K
[0]*U[3]-exp(2*B[0])*Jb[0]*K[2]*Ub[0]+exp(2*B[0])*Jb[0]*J[3]*Ub[0]+exp(2*B[0])*
J[0]^2*Ub[3]-exp(2*B[0])*Jb[0]^2*U[2]+exp(2*B[0])*J[0]*J[3]*Ub[0]+exp(2*B[0])*J
[0]*K[3]*U[0]-exp(2*B[0])*J[0]*K[2]*Ub[0]-exp(2*B[0])*J[0]*Jb[0]*U[2]-exp(2*B[0
])*J[0]*K[0]*Ub[2]-exp(2*B[0])*Jb[0]*Jb[2]*U[0]-exp(2*B[0])*J[0]*Jb[2]*U[0])*
exp(-2*B[0])   :
C[   4   ,   3   ,   3   ]:=   1/8*(-r^2*K[0]*U[0]*Ub[1]-r^2*K[0]*Ub[0]*U[1]-r^
2*J[0]*Ub[0]*Ub[1]-r^2*Jb[0]*U[0]*U[1]+Ub[0]*r^2*Jb[0]*U[1]+2*Ub[0]*r*U[0]*Jb[0
]+Ub[0]*U[0]*r^2*Jb[1]+Ub[0]*r^2*K[0]*Ub[1]-4*U[0]*r*Ub[0]*K[0]+2*U[0]*r*Ub[0]*
J[0]-2*U[0]*Ub[0]*r^2*K[1]+U[0]*Ub[0]*r^2*J[1]+U[0]*r^2*K[0]*U[1]+U[0]*r^2*J[0]
*Ub[1]+2*r*Ub[0]^2*K[0]-2*r*Ub[0]^2*J[0]+Ub[0]^2*r^2*K[1]-Ub[0]^2*r^2*J[1]+2*U[
0]*exp(2*B[0])*B[3]+2*Ub[0]*exp(2*B[0])*B[2]+2*r*U[0]^2*K[0]-2*r*U[0]^2*Jb[0]+U
[0]^2*r^2*K[1]-U[0]^2*r^2*Jb[1]-2*exp(2*B[0])*Jb[0]*J[4]-2*U[0]*exp(2*B[0])*B[2
]-2*Ub[0]*exp(2*B[0])*B[3]+4*exp(2*B[0])*K[0]*K[4]-2*exp(2*B[0])*K[0]*J[4]-2*
exp(2*B[0])*K[0]*Jb[4]+2*exp(2*B[0])*J[0]*K[4]-2*exp(2*B[0])*J[0]*Jb[4]+2*exp(2
*B[0])*Jb[0]*K[4]-exp(2*B[0])*Jb[0]*K[3]*U[0]+exp(2*B[0])*Jb[0]*K[0]*Ub[2]-exp(
2*B[0])*Jb[0]*J[0]*Ub[3]-exp(2*B[0])*Jb[0]*K[0]*U[3]+exp(2*B[0])*J[0]*K[0]*U[3]
+exp(2*B[0])*Jb[0]*K[2]*Ub[0]-exp(2*B[0])*Jb[0]*J[3]*Ub[0]+exp(2*B[0])*J[0]^2*
Ub[3]+exp(2*B[0])*Jb[0]^2*U[2]+exp(2*B[0])*J[0]*J[3]*Ub[0]+exp(2*B[0])*J[0]*K[3
]*U[0]-exp(2*B[0])*J[0]*K[2]*Ub[0]-exp(2*B[0])*J[0]*Jb[0]*U[2]-exp(2*B[0])*J[0]
*K[0]*Ub[2]+exp(2*B[0])*Jb[0]*Jb[2]*U[0]-exp(2*B[0])*J[0]*Jb[2]*U[0])*exp(-2*B[
0])   :
C[   4   ,   3   ,   4   ]:=   1/2*I*(2*exp(2*B[0])*B[3]-2*exp(2*B[0])*B[2]-2*r
*Ub[0]*K[0]+2*r*U[0]*K[0]+2*r*Ub[0]*J[0]-2*r*U[0]*Jb[0]-Ub[0]*r^2*K[1]+U[0]*r^2
*K[1]+Ub[0]*r^2*J[1]-U[0]*r^2*Jb[1]-r^2*K[0]*Ub[1]+r^2*K[0]*U[1]+r^2*J[0]*Ub[1]
-r^2*Jb[0]*U[1])*exp(-2*B[0])/fo   :
C[   4   ,   4   ,   1   ]:=   1/8*(2*Ub[0]*r^2*K[0]*U[0]*Ub[2]+2*Ub[0]*r^2*U[0
]*Jb[0]*U[2]+Ub[0]*r^2*Jb[2]*U[0]^2+2*r^2*K[0]*U[0]^2*Ub[3]+2*r^2*U[0]^2*Jb[0]*
U[3]+r^2*J[2]*Ub[0]^3+2*r^2*K[3]*U[0]^2*Ub[0]+2*r^2*K[0]*Ub[0]^2*U[2]+2*r^2*Ub[
0]^2*J[0]*Ub[2]+2*r^2*K[2]*U[0]*Ub[0]^2+U[0]*r^2*J[3]*Ub[0]^2+2*U[0]*r^2*K[0]*
Ub[0]*U[3]+2*U[0]*r^2*Ub[0]*J[0]*Ub[3]-8*Vw[0]*U[0]*r*Ub[0]*K[0]-4*Vw[0]*r*Ub[0
]^2*J[0]-4*Vw[0]*r*U[0]^2*Jb[0]-4*Vw[0]*r^2*K[0]*U[0]*Ub[1]-4*Vw[0]*U[0]*Ub[0]*
r^2*K[1]-4*Vw[0]*r^2*Jb[0]*U[0]*U[1]-4*Vw[0]*r^2*J[0]*Ub[0]*Ub[1]+r^2*Jb[3]*U[0
]^3-4*Vw[0]*r^2*K[0]*Ub[0]*U[1]-2*Vw[0]*U[0]^2*r^2*Jb[1]-2*Vw[0]*Ub[0]^2*r^2*J[
1]+4*r^2*K[4]*U[0]*Ub[0]+2*r^2*J[4]*Ub[0]^2+2*r^2*Jb[4]*U[0]^2-2*U[0]*exp(2*B[0
])*Vw[3]-2*Ub[0]*exp(2*B[0])*Vw[2]+8*B[1]*exp(2*B[0])*Vw[0]^2+4*Vw[0]*exp(2*B[0
])*Vw[1]+4*exp(2*B[0])*Vw[4]-8*B[4]*exp(2*B[0])*Vw[0]-4*Ub[0]*exp(2*B[0])*Vw[0]
*B[2]-4*U[0]*exp(2*B[0])*Vw[0]*B[3])*exp(-2*B[0])   :
C[   4   ,   4   ,   2   ]:=   1/16*fo*(4*r^3*U[0]^2*Ub[0]*K[0]+2*r^4*K[0]*U[0]
^2*Ub[1]+2*r^4*U[0]^2*Ub[0]*K[1]+2*r^4*Jb[0]*U[0]^2*U[1]+4*r^3*U[0]*Ub[0]^2*K[0
]+2*r^4*K[0]*Ub[0]^2*U[1]+2*r^4*U[0]*Ub[0]^2*K[1]+2*r^4*J[0]*Ub[0]^2*Ub[1]+2*r^
3*U[0]*Ub[0]^2*J[0]+2*r^4*U[0]*K[0]*Ub[0]*U[1]+r^4*U[0]*Ub[0]^2*J[1]+r^4*Ub[0]*
U[0]^2*Jb[1]+2*r^4*Ub[0]*K[0]*U[0]*Ub[1]+2*r^4*Ub[0]*Jb[0]*U[0]*U[1]+2*r^3*Ub[0
]*U[0]^2*Jb[0]+2*r^4*U[0]*J[0]*Ub[0]*Ub[1]+2*r^3*U[0]^3*Jb[0]+r^4*U[0]^3*Jb[1]+
2*r^3*Ub[0]^3*J[0]+r^4*Ub[0]^3*J[1]-4*Jb[0]*exp(4*B[0])*Vw[0]*B[2]+2*K[0]*exp(4
*B[0])*Vw[2]+8*r^2*Ub[0]*B[4]*exp(2*B[0])-2*r^2*Ub[0]*exp(2*B[0])*Vw[1]+8*r^2*U
[0]*B[4]*exp(2*B[0])-2*r^2*U[0]*exp(2*B[0])*Vw[1]-4*r^2*Ub[0]*B[1]*exp(2*B[0])*
Vw[0]-4*r^2*U[0]*B[1]*exp(2*B[0])*Vw[0]+2*exp(2*B[0])*J[0]*r^2*K[3]*U[0]*Ub[0]+
2*exp(2*B[0])*J[0]*r^2*K[0]*U[0]*Ub[3]+2*exp(2*B[0])*J[0]*r^2*K[0]*Ub[0]*U[3]-4
*exp(2*B[0])*r^2*K[0]^2*U[4]-exp(2*B[0])*K[0]*r^2*Jb[3]*U[0]^2+2*exp(2*B[0])*J[
0]*r^2*U[0]*Jb[0]*U[3]-exp(2*B[0])*K[0]*r^2*J[3]*Ub[0]^2+4*exp(2*B[0])*J[0]*r^2
*U[0]*Jb[4]+4*exp(2*B[0])*J[0]*r^2*Ub[0]*K[4]-exp(2*B[0])*K[0]*r^2*Jb[2]*U[0]^2
-exp(2*B[0])*K[0]*r^2*J[2]*Ub[0]^2-4*exp(2*B[0])*r^2*K[0]^2*Ub[4]-2*exp(2*B[0])
*r^2*K[0]^2*Ub[0]*U[3]-2*exp(2*B[0])*r^2*K[0]^2*U[0]*Ub[2]+4*exp(2*B[0])*Jb[0]*
r^2*Ub[0]*J[4]+2*exp(2*B[0])*r^2*Ub[0]*J[0]^2*Ub[3]-2*exp(2*B[0])*r^2*K[0]^2*U[
0]*Ub[3]+exp(2*B[0])*J[0]*r^2*Jb[3]*U[0]^2+4*exp(2*B[0])*J[0]*r^2*Jb[0]*U[4]-2*
exp(2*B[0])*r^2*K[0]^2*Ub[0]*U[2]+4*exp(2*B[0])*Jb[0]*r^2*J[0]*Ub[4]+exp(2*B[0]
)*Jb[0]*r^2*Jb[2]*U[0]^2+exp(2*B[0])*J[0]*r^2*J[3]*Ub[0]^2+2*exp(2*B[0])*Jb[0]*
r^2*K[2]*U[0]*Ub[0]+exp(2*B[0])*Jb[0]*r^2*J[2]*Ub[0]^2+2*exp(2*B[0])*Jb[0]*r^2*
K[0]*Ub[0]*U[2]+2*exp(2*B[0])*Jb[0]*r^2*K[0]*U[0]*Ub[2]+2*exp(2*B[0])*Jb[0]*r^2
*Ub[0]*J[0]*Ub[2]-2*exp(2*B[0])*K[0]*r^2*K[2]*U[0]*Ub[0]-2*exp(2*B[0])*K[0]*r^2
*U[0]*Jb[0]*U[2]-2*exp(2*B[0])*K[0]*r^2*Ub[0]*J[0]*Ub[2]-2*exp(2*B[0])*K[0]*r^2
*U[0]*Jb[0]*U[3]-4*exp(2*B[0])*K[0]*r^2*Ub[0]*J[4]-4*exp(2*B[0])*K[0]*r^2*Ub[0]
*K[4]-4*exp(2*B[0])*K[0]*r^2*U[0]*K[4]-2*exp(2*B[0])*K[0]*r^2*K[3]*U[0]*Ub[0]+2
*exp(2*B[0])*r^2*U[0]*Jb[0]^2*U[2]-4*exp(2*B[0])*K[0]*r^2*U[0]*Jb[4]+4*exp(2*B[
0])*Jb[0]*r^2*U[0]*K[4]-2*J[0]*exp(4*B[0])*Vw[3]+2*K[0]*exp(4*B[0])*Vw[3]-2*Jb[
0]*exp(4*B[0])*Vw[2]+4*K[0]*exp(4*B[0])*Vw[0]*B[3]-4*J[0]*exp(4*B[0])*Vw[0]*B[3
]+4*K[0]*exp(4*B[0])*Vw[0]*B[2]-2*exp(2*B[0])*K[0]*r^2*Ub[0]*J[0]*Ub[3])*exp(-2
*B[0])/r^2   :
C[   4   ,   4   ,   3   ]:=   -1/16*I*(-2*Vw[3]*exp(4*B[0])*J[0]*fo-4*B[3]*Vw[
0]*exp(4*B[0])*J[0]*fo+4*B[2]*Vw[0]*exp(4*B[0])*K[0]*fo-4*B[3]*Vw[0]*exp(4*B[0]
)*K[0]*fo+2*Vw[2]*exp(4*B[0])*K[0]*fo-2*Vw[3]*exp(4*B[0])*K[0]*fo+2*Vw[2]*exp(4
*B[0])*Jb[0]*fo+4*B[2]*Vw[0]*exp(4*B[0])*Jb[0]*fo-Ub[0]^2*J[2]*r^2*K[0]*exp(2*B
[0])*fo+2*U[3]*Jb[0]*U[0]*r^2*K[0]*exp(2*B[0])*fo-2*Ub[2]*J[0]*Ub[0]*r^2*Jb[0]*
exp(2*B[0])*fo-Ub[0]^2*J[2]*r^2*Jb[0]*exp(2*B[0])*fo-2*U[2]*Jb[0]*U[0]*r^2*K[0]
*exp(2*B[0])*fo-2*Ub[2]*J[0]*Ub[0]*r^2*K[0]*exp(2*B[0])*fo-8*exp(2*B[0])*B[4]*
Ub[0]*r^2*fo-U[0]^2*Jb[2]*r^2*K[0]*exp(2*B[0])*fo+2*U[3]*Jb[0]*U[0]*r^2*J[0]*
exp(2*B[0])*fo+2*Ub[3]*U[0]*K[0]^2*r^2*exp(2*B[0])*fo+U[0]^2*Jb[3]*r^2*J[0]*exp
(2*B[0])*fo+4*U[4]*Jb[0]*r^2*J[0]*exp(2*B[0])*fo+8*exp(2*B[0])*B[4]*U[0]*r^2*fo
-2*Vw[1]*exp(2*B[0])*U[0]*r^2*fo+4*Vw[0]*exp(2*B[0])*B[1]*Ub[0]*r^2*fo-4*Vw[0]*
exp(2*B[0])*B[1]*U[0]*r^2*fo-4*J[4]*Ub[0]*r^2*Jb[0]*exp(2*B[0])*fo-2*Ub[0]*U[0]
*K[2]*r^2*Jb[0]*exp(2*B[0])*fo-2*U[2]*Ub[0]*K[0]*r^2*Jb[0]*exp(2*B[0])*fo+Ub[0]
^2*J[3]*r^2*J[0]*exp(2*B[0])*fo-2*Ub[2]*U[0]*K[0]^2*r^2*exp(2*B[0])*fo+2*Vw[1]*
exp(2*B[0])*Ub[0]*r^2*fo+2*Ub[0]*U[0]*K[3]*r^2*J[0]*exp(2*B[0])*fo-2*U[2]*Ub[0]
*K[0]^2*r^2*exp(2*B[0])*fo-4*Ub[4]*J[0]*r^2*Jb[0]*exp(2*B[0])*fo+2*U[3]*Ub[0]*K
[0]^2*r^2*exp(2*B[0])*fo+2*Ub[3]*U[0]*K[0]*r^2*J[0]*exp(2*B[0])*fo+2*U[3]*Ub[0]
*K[0]*r^2*J[0]*exp(2*B[0])*fo-4*U[4]*K[0]^2*r^2*exp(2*B[0])*fo+4*Jb[4]*U[0]*r^2
*K[0]*exp(2*B[0])*fo-4*K[4]*U[0]*r^2*Jb[0]*exp(2*B[0])*fo-2*Ub[0]*U[0]*K[2]*r^2
*K[0]*exp(2*B[0])*fo+2*Ub[3]*J[0]*Ub[0]*r^2*K[0]*exp(2*B[0])*fo+U[0]^2*Jb[3]*r^
2*K[0]*exp(2*B[0])*fo+2*Ub[3]*J[0]^2*Ub[0]*r^2*exp(2*B[0])*fo-2*Ub[2]*U[0]*K[0]
*r^2*Jb[0]*exp(2*B[0])*fo-U[0]^2*Jb[2]*r^2*Jb[0]*exp(2*B[0])*fo+Ub[0]^2*J[3]*r^
2*K[0]*exp(2*B[0])*fo+4*Jb[4]*U[0]*r^2*J[0]*exp(2*B[0])*fo+4*K[4]*Ub[0]*r^2*J[0
]*exp(2*B[0])*fo+4*Ub[4]*K[0]^2*r^2*exp(2*B[0])*fo-4*J[4]*Ub[0]*r^2*K[0]*exp(2*
B[0])*fo+4*K[4]*Ub[0]*r^2*K[0]*exp(2*B[0])*fo-4*K[4]*U[0]*r^2*K[0]*exp(2*B[0])*
fo+2*Ub[0]*U[0]*K[3]*r^2*K[0]*exp(2*B[0])*fo-2*U[2]*Jb[0]^2*U[0]*r^2*exp(2*B[0]
)*fo+J[1]*Ub[0]^2*U[0]*r^4*fo-2*Ub[1]*U[0]*K[0]*Ub[0]*r^4*fo-2*U[1]*U[0]*Jb[0]*
Ub[0]*r^4*fo-2*Jb[0]*U[0]^2*Ub[0]*r^3*fo+2*Ub[1]*U[0]^2*K[0]*r^4*fo-J[1]*Ub[0]^
3*r^4*fo-Jb[1]*U[0]^2*Ub[0]*r^4*fo-2*K[1]*Ub[0]^2*U[0]*r^4*fo-2*Ub[1]*Ub[0]^2*J
[0]*r^4*fo+2*J[0]*Ub[0]^2*U[0]*r^3*fo+2*U[1]*Ub[0]*K[0]*U[0]*r^4*fo+2*Ub[1]*Ub[
0]*J[0]*U[0]*r^4*fo+Jb[1]*U[0]^3*r^4*fo-2*J[0]*Ub[0]^3*r^3*fo+2*K[1]*Ub[0]*U[0]
^2*r^4*fo+2*U[1]*U[0]^2*Jb[0]*r^4*fo-4*K[0]*Ub[0]^2*U[0]*r^3*fo+2*Jb[0]*U[0]^3*
r^3*fo-2*U[1]*Ub[0]^2*K[0]*r^4*fo+4*K[0]*Ub[0]*U[0]^2*r^3*fo)*exp(-2*B[0])/r^2
   :
C[   4   ,   4   ,   4   ]:=   1/4*(8*B[4]*exp(2*B[0])-4*B[1]*exp(2*B[0])*Vw[0]
-2*exp(2*B[0])*Vw[1]+4*U[0]*r*Ub[0]*K[0]+2*r*Ub[0]^2*J[0]+2*r*U[0]^2*Jb[0]+2*r^
2*K[0]*Ub[0]*U[1]+U[0]^2*r^2*Jb[1]+2*r^2*K[0]*U[0]*Ub[1]+Ub[0]^2*r^2*J[1]+2*U[0
]*Ub[0]*r^2*K[1]+2*r^2*Jb[0]*U[0]*U[1]+2*r^2*J[0]*Ub[0]*Ub[1])*exp(-2*B[0])   :



==> anc/Maple/initialize.map <==
x:=array([r,q,p,u]):
#f:= 1+p^2+q^2:
fo:=f+q*fqo+p*fpo:
fq:=fqo+q*2:
fp:=fpo+p*2:

J:=array(0..4): Jb:=array(0..4): K:=array(0..4): B:=array(0..4):
U:=array(0..4): Ub:=array(0..4): Vw:=array(0..4):
Jn:=array(0..4,0..4): Jbn:=array(0..4,0..4): Je:=array(0..4,0..4): Jbe:=array(0..4,0..4): 
Kn:=array(0..4,0..4): Bn:=array(0..4,0..4): Be:=array(0..4,0..4): 
Un:=array(0..4,0..4): Ubn:=array(0..4,0..4): Ue:=array(0..4,0..4): Ube:=array(0..4,0..4): 
Va:=array(0..4,0..4): wn:=array(0..4,0..4):

C:=array(1..4,1..4,1..4):
Csum:=array(1..4):
g:=array(1..4,1..4):
h:=array(1..4,1..4):
g_exp:=array(1..4,1..4):
h_exp:=array(1..4,1..4):
R:=array(1..4,1..4):
Riem:=array(1..4,1..4,1..4,1..4):
Riemd:=array(1..4,1..4,1..4,1..4):
weyl:=array(1..4,1..4,1..4,1..4):
Ric:=array(1..4,1..4):
Tab:=array(1..4,1..4):
Tab_down_exp:=array(1..4,1..4):
Tab_up_exp:=array(1..4,1..4):
D_Tab_up:=array(1..4):
D_Tab_down:=array(1..4):

n:=2:
L2:=-n*(n+1): # \eth\bar{\eth}
L4:=L2^2+2*L2:  #\eth^2\bar{\eth}^2
#alias(B0=B0(r)):alias(W0=W0(r)):
alias(Rho0=Rho0(r)):
B14:=0:B4:=0:B44:=0:W14:=0:W4:=0:W44:=0:
rho_falloff:=(1/r^3-r0/r^4)*((r0+del)/r^4-1/r^3); #For finite shell
#rho_falloff:=(1/r^2-r0/r^3)*((r0+del)/r^5-1/r^4); #For finite shell
#rho_falloff:=(1/r^2-r0/r^3)*((r0+del)/r^6-1/r^5); #For finite shell
#rho_falloff:=(1/r^3-r0/r^4)*((r0+del)^2/r^5-1/r^3): #For finite shell
#rho_falloff:=(1/r^4-r0/r^5)*((r0+del)/r^4-1/r^3): #For finite shell


==> anc/Maple/lin.map <==

  pr1(J,Jn,2):
  pr1(Jb,Jbn,-2):
  pr1(K,Kn,0):
  pr1(B,Bn,0):
  pr1(U,Un,1):
  pr1(Ub,Ubn,-1):
  pr1(Vw,Va,0):

for a7 from 1 to 4 do for b7 from 1 to 4 do
h_exp[a7,b7]:=h[a7,b7]:
g_exp[a7,b7]:=g[a7,b7]:
h[a7,b7]:=subs(rule1,h_exp[a7,b7]):
g[a7,b7]:=subs(rule1,g_exp[a7,b7]):
od; od;

R[1,1]:=prR(1,1):
R[1,2]:=prR(1,2):
R[1,3]:=prR(1,3):
Rq:=simplify(f*(R[1,2]+I*R[1,3])/2):#Rq=q^A R_{1A}
R[2,2]:=prR(2,2):
R[2,3]:=prR(2,3):
R[3,3]:=prR(3,3):
a5:=simplify(h[2,2]*R[2,2]):
a6:=simplify(2*h[2,3]*R[2,3]):
a7:=simplify(h[3,3]*R[3,3]):
Rw:=simplify(r^2*(a5+a6+a7)):#Rw=h^{AB} R_{AB}
ev1:=simplify(f^2/4*(R[2,2]-R[3,3]+2*I*R[2,3])):#ev1=q^A q^B R_{AB}
ev2:=simplify(ev1-Jn[0,0]*Rw):
R[4,4]:=prR(4,4):
R[1,4]:=prR(1,4):
R[2,4]:=prR(2,4):
R[3,4]:=prR(3,4):

prLin(Kn,Je,Jbe,Be,Ue,Ube,wn,Jn,Jbn,Bn,Un,Ubn,Va);
R11e:=simplify(pr2(R[1,1]));
Rqe:=simplify(subs(rule1,pr2(Rq)));
Rwe:=simplify(pr2(Rw));
ev1e:=simplify(subs(rule1,pr2(ev1)));
ev2e:=simplify(subs(rule1,pr2(ev2)));
R14e:=simplify(pr2(R[1,4]));
R44e:=simplify(pr2(R[4,4]));
R24e:=simplify(pr2(R[2,4])):
R34e:=simplify(pr2(R[3,4])):
Rq4e:=simplify(subs(rule1,f*(R24e+I*R34e)/2));
#check_R11e:=simplify(subs(rule2,R11e));
#check_Rqe:=simplify(subs(rule2,Rqe));
#check_Rwe:=simplify(subs(rule2,Rwe));
#check_ev2e:=simplify(subs(rule2,ev2e));
#check_R14e:=simplify(subs(rule2,R14e));
#check_R44e:=simplify(subs(rule2,R44e));
#check_Rq4e:=simplify(subs(rule2,Rq4e));

FIN;


==> anc/Maple/v1.out <==
cg = ((r + W00) / r) ^ (-0.1e1 / 0.2e1) * exp(-B00);
cg0 = -(W1 * r - W00 + 2 * B1 * r * W00 + 2 * B1 * r ^ 2) / (r + W00) / r * (((r + W00) / r) ^ (-0.1e1 / 0.2e1)) * exp(-B00) / 0.2e1;
cg1 = -exp(B00) * w0 * r ^ (-0.1e1 / 0.2e1) * (r + W00) ^ (-0.1e1 / 0.2e1) / 0.2e1;
cg2 = -exp(B00) * (2 * w0 * B1 * r ^ 2 + 2 * w0 * B1 * r * W00 + 2 * r ^ 2 * w_r + 2 * r * w_r * W00 - 2 * w0 * r - w0 * W00 - w0 * r * W1) * (r ^ (-0.3e1 / 0.2e1)) * ((r + W00) ^ (-0.3e1 / 0.2e1)) / 0.4e1;
cg3 = (0.1e1 / 0.2e1*i) * exp(B00) * w0 / r / omm * ((r + W00) / r) ^ (-0.1e1 / 0.2e1);
cg4 = (0.4e1 * exp((2 * B00)) * w0 * Vu0_back0 * r * Vu0_back_r * Rho00 + 0.4e1 * exp((2 * B00)) * w0 * Vu0_back0 * r * Vu0_back_r * press0 + 0.6e1 * exp((2 * B00)) * w0 * B1 * r * Vu0_back0 ^ 2 * Rho00 + 0.6e1 * exp((2 * B00)) * w0 * B1 * r * Vu0_back0 ^ 2 * press0 + 0.2e1 * exp((2 * B00)) * w0 * Vu0_back0 ^ 2 * Rho0_r * r + 0.2e1 * exp((2 * B00)) * w0 * Vu0_back0 ^ 2 * press_r * r + 0.3e1 * exp((2 * B00)) * Vu0_back0 ^ 2 * press0 * r * w_r + 0.12e2 * exp((2 * B00)) * Vu0_back0 ^ 2 * Rho00 * r ^ 2 * Z0 + 0.12e2 * exp((2 * B00)) * Vu0_back0 ^ 2 * press0 * r ^ 2 * Z0 + 0.3e1 * exp((2 * B00)) * Vu0_back0 ^ 2 * Rho00 * r * w_r + 0.4e1 * Vu0_back0 * r * Rho00 * v0_00 + 0.4e1 * Vu0_back0 * r * press0 * v0_00 + 0.2e1 * Vu0_back_r * r ^ 2 * press0 * v0_00 + 0.2e1 * Vu0_back0 * r ^ 2 * press_r * v0_00 + 0.2e1 * Vu0_back_r * r ^ 2 * Rho00 * v0_00 + 0.2e1 * Vu0_back0 * r ^ 2 * Rho0_r * v0_00 + 0.2e1 * Vu0_back0 * r ^ 2 * press0 * v0_10 + 0.2e1 * Vu0_back0 * r ^ 2 * Rho00 * v0_10 + 0.12e2 * exp((2 * B00)) * Vu0_back0 * Rho00 * Vang_00 + 0.12e2 * exp((2 * B00)) * Vu0_back0 * press0 * Vang_00 + exp((2 * B00)) * w0 * Vu0_back0 ^ 2 * Rho00 + exp((2 * B00)) * w0 * Vu0_back0 ^ 2 * press0) / r ^ 2 / 0.2e1;
cg5 = Vu0_back0 ^ 2 * exp((2 * B00)) * ((2 * B1 * r * W00) + (-2*i) * (r ^ 2) * omm + (W1 * r) + (2 * B1 * r ^ 2) - W00) / (r ^ 2) / 2;
cg6 = -0.1e1 / r * ((2 * Vu0_back0 * Rho00) + (2 * Vu0_back0 * press0) + (r * Vu0_back_r * press0) + (Vu0_back0 * r * press_r) + (r * Vu0_back_r * Rho00) + (Vu0_back0 * r * Rho0_r) + (2 * Vu0_back0 * r * B1 * press0) + (2 * Vu0_back0 * r * B1 * Rho00) + (-2*i) * Vu0_back0 * r * press0 * omm + (-2*i) * Vu0_back0 * r * Rho00 * omm + (2 * Vu0_back0 * press0 * W1) + (Vu0_back_r * press0 * W00) + (Vu0_back0 * press_r * W00) + (Vu0_back_r * Rho00 * W00) + (Vu0_back0 * Rho0_r * W00) + (2 * Vu0_back0 * Rho00 * W1) + (2 * Vu0_back0 * B1 * Rho00 * W00) + (2 * Vu0_back0 * B1 * press0 * W00));
cg7 = -Vu0_back0 / r * (r * press0 + Rho00 * r + Rho00 * W00 + press0 * W00);
cg8 = (-1*i) * exp((2 * B00)) / r * Vu0_back0 ^ 2 * omm * (r + W00);
cg9 = -0.1e1 / r ^ 2 * (Vu0_back_r * r ^ 2 * Rho00 + Vu0_back0 * r ^ 2 * Rho0_r + Vu0_back_r * Rho00 * W00 ^ 2 + Vu0_back0 * Rho0_r * W00 ^ 2 + Vu0_back_r * press0 * W00 ^ 2 + Vu0_back0 * press_r * W00 ^ 2 + Vu0_back_r * r ^ 2 * press0 + Vu0_back0 * r ^ 2 * press_r + (-1*i) * Vu0_back0 * r * press0 * omm * W00 + (-1*i) * Vu0_back0 * r * Rho00 * omm * W00 + (-1*i) * Vu0_back0 * r ^ 2 * press0 * omm + (-1*i) * Vu0_back0 * r ^ 2 * Rho00 * omm + 4 * Vu0_back0 * r * B1 * Rho00 * W00 + 4 * Vu0_back0 * r * B1 * press0 * W00 + 2 * Vu0_back0 * r * press0 + 2 * Vu0_back0 * r * Rho00 + 2 * Vu0_back0 * Rho00 * W00 + 2 * Vu0_back0 * press0 * W00 + 2 * Vu0_back0 * Rho0_r * r * W00 + 2 * Vu0_back0 * press0 * W1 * r + 2 * Vu0_back0 * Rho00 * W1 * r + 2 * B1 * r ^ 2 * Vu0_back0 * press0 + 2 * B1 * r ^ 2 * Vu0_back0 * Rho00 + 2 * Vu0_back0 * Rho00 * W00 * W1 + 2 * Vu0_back0 * press0 * W00 * W1 + 2 * Vu0_back0 * press0 * W00 ^ 2 * B1 + 2 * Vu0_back0 * Rho00 * W00 ^ 2 * B1 + 2 * Vu0_back_r * press0 * r * W00 + 2 * Vu0_back0 * press_r * r * W00 + 2 * Vu0_back_r * Rho00 * r * W00);
cg10 = -Vu0_back0 / r ^ 2 * (r ^ 2 * Rho00 + press0 * r ^ 2 + Rho00 * W00 ^ 2 + press0 * W00 ^ 2 + 2 * press0 * r * W00 + 2 * r * Rho00 * W00);
cg11 = ((0.4e1 * exp((2 * B00)) * w0 * Vu0_back0 * press0 * r * W00 * Vu0_back_r) + (0.4e1 * exp((2 * B00)) * w0 * Vu0_back0 * Rho00 * r * W00 * Vu0_back_r) + (0.8e1 * exp((2 * B00)) * w0 * B1 * r * Vu0_back0 ^ 2 * Rho00 * W00) + (0.8e1 * exp((2 * B00)) * w0 * B1 * r * Vu0_back0 ^ 2 * press0 * W00) + (0.2e1 * exp((2 * B00)) * Vu0_back0 ^ 2 * press0 * r ^ 2 * w_r) + (0.2e1 * exp((2 * B00)) * Vu0_back0 ^ 2 * Rho00 * r ^ 2 * w_r) + (0.12e2 * exp((2 * B00)) * Vu0_back0 ^ 2 * press0 * r ^ 3 * Z0) + (0.12e2 * exp((2 * B00)) * Vu0_back0 ^ 2 * Rho00 * r ^ 3 * Z0) + (0.2e1 * exp((2 * B00)) * Vu0_back0 ^ 2 * Rho00 * r * w0) + (0.2e1 * exp((2 * B00)) * Vu0_back0 ^ 2 * press0 * r * w0) + (0.2e1 * exp((2 * B00)) * w0 * Vu0_back0 ^ 2 * press_r * r ^ 2) + (0.2e1 * exp((2 * B00)) * w0 * Vu0_back0 ^ 2 * Rho0_r * r ^ 2) + (0.12e2 * exp((2 * B00)) * Vu0_back0 ^ 2 * Rho00 * W00 * r ^ 2 * Z0) + (0.12e2 * exp((2 * B00)) * Vu0_back0 ^ 2 * press0 * W00 * r ^ 2 * Z0) + (0.2e1 * exp((2 * B00)) * Vu0_back0 ^ 2 * Rho00 * W00 * r * w_r) + (0.2e1 * exp((2 * B00)) * Vu0_back0 ^ 2 * press0 * W00 * r * w_r) + (0.8e1 * exp((2 * B00)) * w0 * B1 * r ^ 2 * Vu0_back0 ^ 2 * Rho00) + (0.2e1 * exp((2 * B00)) * w0 * Vu0_back0 ^ 2 * Rho00 * W1 * r) + (0.2e1 * exp((2 * B00)) * w0 * Vu0_back0 ^ 2 * press0 * W1 * r) + (0.8e1 * exp((2 * B00)) * w0 * B1 * r ^ 2 * Vu0_back0 ^ 2 * press0) + (0.4e1 * exp((2 * B00)) * w0 * Vu0_back0 * press0 * r ^ 2 * Vu0_back_r) + (0.4e1 * exp((2 * B00)) * w0 * Vu0_back0 * Rho00 * r ^ 2 * Vu0_back_r) + (0.2e1 * exp((2 * B00)) * w0 * Vu0_back0 ^ 2 * Rho0_r * r * W00) + (0.2e1 * exp((2 * B00)) * w0 * Vu0_back0 ^ 2 * press_r * r * W00) + (0.2e1 * Vu0_back0 * r ^ 3 * press0 * v0_10) + (0.4e1 * Vu0_back0 * r ^ 2 * Rho00 * v0_00) + (0.4e1 * Vu0_back0 * r ^ 2 * press0 * v0_00) + (0.2e1 * Vu0_back0 * r ^ 3 * Rho00 * v0_10) + (0.2e1 * Vu0_back_r * r ^ 3 * press0 * v0_00) + (0.2e1 * Vu0_back0 * r ^ 3 * press_r * v0_00) + (0.2e1 * Vu0_back_r * r ^ 3 * Rho00 * v0_00) + (0.2e1 * Vu0_back0 * r ^ 3 * Rho0_r * v0_00) + (exp((2 * B00)) * Vu0_back0 ^ 2 * press0 * wn(0,4) * r ^ 2) + (exp((2 * B00)) * Vu0_back0 ^ 2 * Rho00 * wn(0,4) * r ^ 2) + (0.2e1 * Vu0_back_r * r ^ 2 * press0 * W00 * v0_00) + (0.2e1 * Vu0_back0 * r ^ 2 * press_r * W00 * v0_00) + (0.2e1 * Vu0_back0 * r ^ 2 * Rho0_r * W00 * v0_00) + (0.2e1 * Vu0_back_r * r ^ 2 * Rho00 * W00 * v0_00) + (0.12e2 * Vu0_back0 * exp((2 * B00)) * Rho00 * Vang_00 * r) + (0.12e2 * Vu0_back0 * exp((2 * B00)) * press0 * Vang_00 * r) + (0.12e2 * Vu0_back0 * exp((2 * B00)) * press0 * Vang_00 * W00) + (0.12e2 * Vu0_back0 * exp((2 * B00)) * Rho00 * Vang_00 * W00) + (0.2e1 * Vu0_back0 * r * press0 * W00 * v0_00) + (0.2e1 * Vu0_back0 * r * Rho00 * W00 * v0_00) + (0.2e1 * Vu0_back0 * r ^ 2 * press0 * W00 * v0_10) + (0.2e1 * Vu0_back0 * r ^ 2 * Rho00 * W00 * v0_10) + (0.2e1 * Vu0_back0 * r ^ 2 * press0 * W1 * v0_00) + (0.2e1 * Vu0_back0 * r ^ 2 * Rho00 * W1 * v0_00) + (0.4e1 * B1 * r ^ 3 * Vu0_back0 * Rho00 * v0_00) + (0.4e1 * B1 * r ^ 3 * Vu0_back0 * press0 * v0_00) + (2*i) * Vu0_back0 * (r ^ 3) * press0 * omm * v0_00 + (2*i) * Vu0_back0 * (r ^ 3) * Rho00 * omm * v0_00 + (0.4e1 * B1 * r ^ 2 * Vu0_back0 * press0 * W00 * v0_00) + (0.4e1 * B1 * r ^ 2 * Vu0_back0 * Rho00 * W00 * v0_00)) / (r ^ 3) / 2;
cg12 = (-d1rh0 * d4v10 + d4rh0 * d1v10) / (d1rh0 * d4v11 - d4rh0 * d1v11);
cg13 = (d4rh0 * d1rem - d1rh0 * d4rem) / (d1rh0 * d4v11 - d4rh0 * d1v11);


==> anc/MatlabOctave/DriverBBH.m <==
M_total = 62;        % Msun  

freq = 155%140%155;          % Hz    
eta  = 3.5e9;        % kg/m/s — effective viscosity 
dE_GW = 3.6e47;       % J     — emitted GW energy 
C = 1.43*10^4;             % J/kg/K — specific heat 
c=299792458           % m/s
G=6.674*10^(-11)      % N/m^2/kg^2
rho=4

nu1=freq*2*pi*M_total*1.477/298000

rin=3.6
FE_BBH
Find_v1BBH
FindAveBBH


rnu=r*nu;%/c; % Dimensionless
%D0=12*Ave3a/sqrt(pi)./rnu.^2;


th=[0 pi/2]
D0=12*(fE2+fE1+fE0)/sqrt(pi)./rnu.^2;
D2=-12*sqrt(5)*(2*fE0+fE1-2*fE2)/7/sqrt(pi)./rnu.^2;
D4=2*(fE2-4*fE1+6*fE0)/7/sqrt(pi)./rnu.^2;
Y00=1/2/sqrt(pi)
Y20=sqrt(5/pi)*(3*cos(th).^2-1)/4;
Y40=3/16/sqrt(pi)*(35*cos(th).^4-30*cos(th).^2+3);

D0M=12/sqrt(pi)*(rnu.^8+2*rnu.^6+9*rnu.^4+45*rnu.^2+315)./rnu.^10;
D2M=24*sqrt(5)*(rnu.^8-4*rnu.^6-9*rnu.^4-63*rnu.^2-225)/7/sqrt(pi)./rnu.^10;
D4M=2*(rnu.^8-18*rnu.^6+159*rnu.^4+315*rnu.^2+405)/7/sqrt(pi)./rnu.^10;


%DeltaT2(k)=-sqrt(pi)*G*eta*(freq*2*pi)^2*dE_GW*D0(k)*H_damp(k)^2/6/c^5/C/FindRhoSI(rn3a(k))*convFac;

for k=1:kmax
  for k1=1:2
    DeltaT(k,k1)=pi*G*(freq*2*pi)^2*eta/rho/3/c^5/C*dE_GW*(D0(k)*Y00+D2(k)*Y20(k1)+D4(k)*Y40(k1));
    DeltaTM(k,k1)=pi*G*(freq*2*pi)^2*eta/rho/3/c^5/C*dE_GW*(D0M(k)*Y00+D2M(k)*Y20(k1)+D4M(k)*Y40(k1));
end%for
end%for

 plot(r(13000:kmax)*M_total*1.477,log10(abs(DeltaT((13000:kmax),2))),'r',r(13000:kmax)*M_total*1.477,log10(abs(DeltaT((13000:kmax),1))),'b',r(13000:kmax)*M_total*1.477,log10(abs(DeltaTM((13000:kmax),2))),'g',r(13000:kmax)*M_total*1.477,log10(abs(DeltaTM((13000:kmax),1))),'k')
 xlabel("r (km)")
 ylabel("log_{10}(\Delta T) (K)")
 legend("Schwarzschild code, Equator","Schwarzschild code, Pole","Minkowski code, Equator","Minkowski code, Pole")
 title("Temperature increase for matter accreting onto merging black holes")
 
 f_E_int=trapz(r,Ave)*M_total*1477;
 H_damp=exp(-8*pi*G*eta/c^3*f_E_int)
 T_ISCO_M_E=DeltaTM(kmax,2)
 T_ISCO_M_P=DeltaTM(kmax,1)
 T_ISCO_S_E=DeltaT(kmax,2)
 T_ISCO_S_P=DeltaT(kmax,1)


==> anc/MatlabOctave/DriverBNS.m <==
%------------------------------------------------------------
% Binary Neutron Star (BNS) Post-Merger Case
% Parameters derived from: 
%   Bernuzzi et al. (2016), Abbott et al. (2017, 2019),
%------------------------------------------------------------
%rhoSI = 1.0e16 * exp(-rSI * 8.333e-5);   % density in kg/m^3, rSI in m; 
%Used in to FindRhoSI.m                     % scale length ~12 km (r/12000)

%The astrophysical parameters M_total, r_total, r_core, freq, eta, dE_GW, C and be adjusted as desired.

global scale;
global rin;
global rout;
global rout1;
global M_total;
global RhoCase;
global convFac;

model="BNS"
RhoCase=5;
M_total = 2.7%2.9;        % Msun  —(range is 2.7-3.1)
r_total = 12%15%20%25%12;         % km    — radius of the remnant
r_core  = 10%12%15%20%10;         % km    — approximate inner core radius

freq = 2000          % Hz    — post-merger GW frequency (1–2 kHz)
eta  = 1.0e24        % kg/m/s — effective viscosity (10^24–10^30 range, median value, GWH astropaper)
dE_GW = 1.0e45       % J     — emitted GW energy (1.86×10^44–2.6×10^45 J range, GWH astropaper)
C = 5.84             % J/kg/K — specific heat (from our GWH astropaper)
c=299792458           % m/s
G=6.674*10^(-11)      % N/m^2/kg^2

rin=r_core/M_total/1.477
rout=r_total/M_total/1.477
rout1=0
nu1=freq*2*pi*M_total*1.477/298000
Av45=odeset('RelTol',1e-8,'AbsTol',1e-8,'MaxStep',0.2e-4); 
Av2=odeset('RelTol',1e-8,'AbsTol',1e-8,'MaxStep',0.1);  

test1;

[rr1 rr2]=min(abs(rn-rout+2*rout1));
rn3=[rr2:length(rn)];
rn3a=flip(rn(rn3));
Ave3a=flip(Ave(rn3));

p_Ave=spline(rn,log10(abs(Ave)));
p_AveM=spline(rn,log10(abs(AveM)));

AveM3a=0*Ave3a;
for k=1:length(rn3a)
  AveM3a(k)=-10^ppval(p_AveM,rn3a(k));
end%for

f_E_int=-cumtrapz(rn3a,Ave3a)*M_total*1477;
f_EM_int=-cumtrapz(rn3a,AveM3a)*M_total*1477;
H_damp=exp(-8*pi*G*eta/c^3*f_E_int);
H_dampM=exp(-8*pi*G*eta/c^3*f_EM_int);
for k=1:length(rn3a)%for k=rn3
  DeltaT2(k)=-2*G*eta*dE_GW*Ave3a(k)*H_damp(k)^2/C/c^5/FindRhoSI(rn3a(k))*convFac;
  DeltaT2M(k)=-2*G*eta*dE_GW*AveM3a(k)*H_dampM(k)^2/C/c^5/FindRhoSI(rn3a(k))*convFac;
end

DeltaT_Matter_rcore=DeltaT2(1)
DeltaT_Mink_rcore=DeltaT2M(1)
H_damp_Matter_rtotal=H_damp(length(rn3a))
H_damp_Mink_rtotal=H_dampM(length(rn3a))

figure
plot(rn3a*M_total*1.477, H_damp, 'b', ...
     rn3a*M_total*1.477, H_dampM, 'b:')
ylabel("H {damp}")
xlabel("r (km)")
title(strjoin({model,'model, Total mass=',num2str(M_total),'Msun, Central mass=',num2str(CentralMass),'Msun'}))
legend(strjoin({"Matter code at ",num2str(freq),"Hz"}),strjoin({"Minkowski code at ",num2str(freq),"Hz"}))
print('-dpdf', 'H_damp_vs_r.pdf');
figure
plot(rn3a*M_total*1.477,max(-0.02,log10(DeltaT2)),'b',rn3a*M_total*1.477,max(-0.02,log10(DeltaT2M)),'b:');
xlabel("r (km)")
ylabel("log_{10} Delta T (K)")
title(strjoin({model,'model, Total mass=',num2str(M_total),'Msun, Central mass=',num2str(CentralMass),'Msun'}))
legend(strjoin({"Matter code at ",num2str(freq),"Hz"}),strjoin({"Minkowski code at ",num2str(freq),"Hz"}))
print('-dpdf', 'DeltaT_vs_r.pdf');



==> anc/MatlabOctave/DriverBackground.m <==
global scale;
global rin;
global rout;
global rout1;
global RhoCase;
global M_total;

M_total=2.9;
RhoCase=1
rin=4
rout=62.03504908993999
init=[0 -2 0]
scale=1e-6%2e-5 % !!!FindRhoSI must be in constant density mode !!!
Av45=odeset('RelTol',1e-8,'AbsTol',1e-8,'MaxStep',0.2e-4); 
Av2=odeset('RelTol',1e-8,'AbsTol',1e-8,'MaxStep',0.1); 
%Av2=odeset('RelTol',1e-9,'AbsTol',1e-9,'MaxStep',0.01); 

rspan=[rout rin];%[50 4];%[50 7];

del=1e-4
%Av2=odeset('RelTol',1e-8,'AbsTol',1e-8,'MaxStep',0.1);
[rb,bwb]=ode45(@dBackground,rspan,init,Av2);
rss=8*pi*scale*rout^3/3
for k=1:length(rb)
  betaW=InteriorSchwarz(rss,rout,rb(k));
  beta_Int(k)=betaW(1);
  p_Int(k)=betaW(3);
  W_Int(k)=betaW(2);
end

plot(rb,log10(abs(bwb(:,1)-beta_Int')),'g',rb,log10(abs(bwb(:,2)-W_Int')),'b',rb,log10(abs(bwb(:,3)-p_Int')),'r')
xlabel("r/M")
ylabel("log_{10}(|Error|)")
legend("beta^{[B]}","W^{[B]}","p^{[B]}")
title("Error in computation of background quantities")



==> anc/MatlabOctave/DriverCCSNe.m <==
global scale;
global rin;
global rout;
global rout1;
global M_total;
global RhoCase;
global convFac;

model="CCSNe"
RhoCase=4;
M_total=1 % Msun (0.6-1)
r_total= 50%km (30-50)
r_core=10 %km (10-15)
freq=1000             %Hz  - Frequency: Range 100 - 1000
eta  = 1.0e22%        % kg/m/s — effective viscosity: Range 10^23 - 10^25
dE_GW = 1.0e39        % J     — emitted GW energy: Range 10^36 - 10^39 
C = 6                 % J/kg/K — specific heat: Range 6 - 200 
c=299792458           % m/s
G=6.674*10^(-11)      % N/m^2/kg^2

rin=r_core/M_total/1.477
rout=r_total/M_total/1.477
rout1=0
nu1=freq*2*pi*M_total*1.477/298000
Av45=odeset('RelTol',1e-8,'AbsTol',1e-8,'MaxStep',0.2e-4); 
Av2=odeset('RelTol',1e-8,'AbsTol',1e-8,'MaxStep',0.1); 
%Av2=odeset('RelTol',1e-9,'AbsTol',1e-9,'MaxStep',0.01); 

test1;

[rr1 rr2]=min(abs(rn-rout+2*rout1));
rn3=[rr2:length(rn)];
rn3a=flip(rn(rn3));
Ave3a=flip(Ave(rn3));

p_Ave=spline(rn,log10(abs(Ave)));
p_AveM=spline(rn,log10(abs(AveM)));

AveM3a=0*Ave3a;
for k=1:length(rn3a)
  AveM3a(k)=-10^ppval(p_AveM,rn3a(k));
end%for

f_E_int=-cumtrapz(rn3a,Ave3a)*M_total*1477;
f_EM_int=-cumtrapz(rn3a,AveM3a)*M_total*1477;
H_damp=exp(-8*pi*G*eta/c^3*f_E_int);
H_dampM=exp(-8*pi*G*eta/c^3*f_EM_int);
rnu=rn3a*nu;%/c; % Dimensionless
D0=12*Ave3a/sqrt(pi)./rnu.^2;
D0M=12*AveM3a/sqrt(pi)./rnu.^2;
for k=1:length(rn3a)%for k=rn3
  DeltaT2(k)=-sqrt(pi)*G*eta*(freq*2*pi)^2*dE_GW*D0(k)*H_damp(k)^2/6/c^5/C/FindRhoSI(rn3a(k))*convFac;
  DeltaT2M(k)=-sqrt(pi)*G*eta*(freq*2*pi)^2*dE_GW*D0M(k)*H_dampM(k)^2/6/c^5/C/FindRhoSI(rn3a(k))*convFac;
end

figure
plot(rn3a*M_total*1.477,H_damp,'b',rn3a*M_total*1.477,H_dampM,'b:')
ylabel("H damp")
xlabel("r (km)")
title(strjoin({model,'model, Total mass=',num2str(M_total),'Msun, Central mass=',num2str(CentralMass),'Msun'}))
legend(strjoin({"Matter code at ",num2str(freq),"Hz"}),strjoin({"Minkowski code at ",num2str(freq),"Hz"}))
print H_damp_CCSN.pdf
figure
plot(rn3a*M_total*1.477,max(-0.02,log10(DeltaT2)),'b',rn3a*M_total*1.477,max(-0.02,log10(DeltaT2M)),'b:');
xlabel("r (km)")
ylabel("log_{10} Delta T (K)")
title(strjoin({model,'model, Total mass=',num2str(M_total),'Msun, Central mass=',num2str(CentralMass),'Msun'}))
legend(strjoin({"Matter code at ",num2str(freq),"Hz"}),strjoin({"Minkowski code at ",num2str(freq),"Hz"}))
print DeltaT_CCSN.pdf

DeltaT_in_max=DeltaT2(1)
DeltaT_in_min=DeltaT2(1)/10^3/200*6
DeltaTM_in_max=DeltaT2M(1)
DeltaTM_in_min=DeltaT2M(1)/10^3/200*6
L_DeltaT_in_max=log10(DeltaT2(1))
L_DeltaT_in_min=log10(DeltaT2(1)/10^3/200*6)
L_DeltaTM_in_max=log10(DeltaT2M(1))
L_DeltaTM_in_min=log10(DeltaT2M(1)/10^3/200*6)
H_damp_out=H_damp(length(rn3a)-2)
H_dampM_out=H_dampM(length(rn3a)-2)


==> anc/MatlabOctave/DriverSchwarzTest.m <==
%Produces Figs. 1 and 2 in draft paper.

global scale;
global rin;
global rout;
global rout1;
global M_total;
global RhoCase;

M_total=2.9 % Msun
M_core_target=2.1 %Msun
r_total= 225%km
r_core=14%21.416 %km
rin=r_core/M_total/1.477
rout=r_total/M_total/1.477
rout1=2
freq=1500 %Hz
RhoCase=2 % For low density shell

scale=1e-19 %N.B. Use constant density for rho
nu1=freq*2*pi*M_total*1.477/298000

Av45=odeset('RelTol',1e-8,'AbsTol',1e-8,'MaxStep',0.2e-4); 
Av2=odeset('RelTol',1e-8,'AbsTol',1e-8,'MaxStep',0.1); 
%Av2=odeset('RelTol',1e-9,'AbsTol',1e-9,'MaxStep',0.01); 

test1;

range_r=[3.5:0.1:40];%[5:0.1:40];

Find_v1S;
FindAveS;
p_v1S=spline(r,v1S);
p_v1=spline(rn1,v1);
p_Ave=spline(rn,Ave);
p_AveM=spline(rn,AveM);
p_AveS=spline(r,AveS);
for k=1:length(range_r)
  Avep(k)=ppval(p_Ave,range_r(k));
  AveMp(k)=ppval(p_AveM,range_r(k));
  AveSp(k)=ppval(p_AveS,range_r(k));
  v1p(k)=ppval(p_v1,range_r(k));
  v1Sp(k)=ppval(p_v1S,range_r(k));
end
%plot(range_r,log10(abs(v1Sp)),'r',range_r,log10(abs(v1p)))
figure
plot(range_r,log10(abs(AveSp)),'b',range_r,log10(abs(Avep)),'r',range_r,log10(abs(AveMp)),'g')
xlim([3.0 19.0])
xlabel("r/M")
ylabel("log10(f_E)")
title("GW damping/heating factor for different codes")
legend("Schwarzschild code","Matter code","Minkowski code")
print f_ESM.pdf

p_J0S=spline(r,J0);
p_J0=spline(rn,jzw(:,1));
p_w0S=spline(r,w0);
p_Z0S=spline(r,Z0);
for k=1:length(range_r)
  J0Sp(k)=ppval(p_J0S,range_r(k));
  J0p(k)=ppval(p_J0,range_r(k));
  w0Sp(k)=ppval(p_w0S,range_r(k));
  Z0Sp(k)=ppval(p_Z0S,range_r(k));
  w0p(k)=ppval(p_w0,range_r(k));
  Z0p(k)=ppval(p_Z0,range_r(k));
end
err_J=max(abs(J0Sp-J0p))
err_U=max(abs(Z0Sp-Z0p))
err_w=max(abs(w0Sp-w0p))
figure
plot(range_r,log10(abs(J0Sp-J0p)),'b',range_r,log10(abs(Z0Sp-Z0p)),'g',range_r,log10(abs(w0Sp-w0p)),'r')
xlim([3.0 10.0])
xlabel("r/M")
ylabel("log_{10} (|Metric difference|)")
legend("J^{[2,2]}(r)","U^{[2,2]}(r)","W^{[2,2]}(r)")
title("Differences: Schwarzschild code, and matter code with negligible shell mass")
print SchMatJZW.pdf


==> anc/MatlabOctave/FE.m <==
format long
global nu;
global M;
global aa;
global w0;
global Z0;
global w_r;
global c1_v1M;
global c0_v1M;
s6=sqrt(6);
%nu1=0.5;
nu=nu1

%M=1;%M = 1; % mass of black hole
M=-init(2)/2;

c3=0;%c3=1;
c4=-1/nu^2;
c5=0;%c5=-12;

fb=find_b(10,100000);
xx0=fb(1);
v0=fb(2);
xms = 1/rin;%0.25;
%if (xx0>0.02)
if (xx0>1/(rspan(1)+5))
xx0=1/(rspan(1)+5);
%xx0=0.02;
endif
fJ=findJ_0_1_2_3(aa,xx0);
J2_xx0=fJ(3);
J3_xx0=fJ(4);
v0=J3_xx0/J2_xx0*xx0^2;
tspan = [xx0 xms];

%Av45=odeset('RelTol',1e-8,'AbsTol',1e-8,'MaxStep',0.2e-4); 
[t45,v45]=ode45(@dJ2,tspan,v0,Av45);
r=1./t45;
kmax=length(t45);
logJ2=int_dx(t45,v45./t45.^2,log(J2_xx0));

FindRicci;

%range=[10:kmax-10];
range=[1:kmax];

Rq4C30=(3*1i*s6*nu*M./r.^2);
Rq4C50=(-0.5./r.^2*s6);
R44C30=1i*nu*6*(2./r.^2+3*M./r.^3);
R44C50=(-3./r.^3+1i*nu./r.^2);
b=[-Rq4s(range);-R44s(range)];
A=[Rq4C30(range) Rq4C50(range);R44C30(range) R44C50(range)]; 
C3050=(A'*A)\(A'*b);

%plot(t45(range),Rq4s(range)+C3050(1)*Rq4C30(range)+C3050(2)*Rq4C50(range))
%figure
%plot(t45(range),R44s(range)+C3050(1)*R44C30(range)+C3050(2)*R44C50(range))


c3=1;%C3050(1);
c5=C3050(2)/C3050(1);
c4=c4/C3050(1);
FindRicci;
%checksGeneral;



==> anc/MatlabOctave/FE_BBH.m <==
format long
global nu;
global M;
global aa;
global w0;
global Z0;
global w_r;
global c1_v1M;
global c0_v1M;
s6=sqrt(6);

%%%
%nu1= 0.135466951138804%0.189003663077600;%0.132696327298225;% ;%nu1=0.15;
%%%

nu=nu1;
M = 1; % mass of black hole
c3=0;%c3=1;
c4=-1/nu^2;
c5=0;%c5=-12;

fb=find_b(10,1000);
xx0=fb(1)
v0=fb(2)

%%
xms=1/rin;%0.285545179495551%xms = 0.25;
%%

if (xx0>0.02)
  xx0=0.02;
endif
fJ=findJ_0_1_2_3(aa,xx0);
J2_xx0=fJ(3);
J3_xx0=fJ(4);
v0=J3_xx0/J2_xx0*xx0^2;
tspan = [xx0 xms];

Av45=odeset('RelTol',1e-8,'AbsTol',1e-8,'MaxStep',0.2e-4);
[t45,v45]=ode45(@dJ2,tspan,v0,Av45);
r=1./t45;
kmax=length(t45);
logJ2=int_dx(t45,v45./t45.^2,log(J2_xx0));

FindRicci;

range=[1:kmax];

Rq4C30=(3*1i*s6*nu*M./r.^2);
Rq4C50=(-0.5./r.^2*s6);
R44C30=1i*nu*6*(2./r.^2+3*M./r.^3);
R44C50=(-3./r.^3+1i*nu./r.^2);
b=[-Rq4s(range);-R44s(range)];
A=[Rq4C30(range) Rq4C50(range);R44C30(range) R44C50(range)];
C3050=(A'*A)\(A'*b)

c3=1%C3050(1);
c5=C3050(2)/C3050(1)
c4=c4/C3050(1)
FindRicci;
AveM=-(1+2/nu^2./r.^2+9/nu^4./r.^4+45/nu^6./r.^6+315/nu^8./r.^8);



==> anc/MatlabOctave/FindAve.m <==

Ave=0*rn;
for k=1:length(rn)
  rr=rn(k);
  W0=ppval(p_W,rr);
  B0=ppval(p_B,rr);
  press0=ppval(p_press,rr);
  Y=dBackground(rr,[B0 W0 press0]);
  B1=Y(1);W1=Y(2);%press_r=Y(3);

  rw0=real(jzw(k,5));
  iw0=imag(jzw(k,5));
  wr=(ppval(p_w0,rr+del)-ppval(p_w0,rr-del))/2/del;
  rw_r=real(wr);
  iw_r=imag(wr);
  rZ00=real(jzw(k,3)/s6);
  iZ00=imag(jzw(k,3)/s6);
  rZ_r=real(jzw(k,4)/s6);
  iZ_r=imag(jzw(k,4)/s6);
  rJ0=real(jzw(k,1)/2/s6);
  iJ0=imag(jzw(k,1)/2/s6);
  v1_t=ppval(p_v1,rr);
  %sv1_r = -0.666069193009443 + 0.401123352467423i;
  %v1_tr=sv1_r;
  v1_tr=ppval(p_v1_r,rr);
  rv1=real(v1_t);
  iv1=imag(v1_t);
  rv1_r=real(v1_tr);
  iv1_r=imag(v1_tr);

SchFacr=rr+W0;

c110aj0 = -(-(2 * rv1 * nu * rr ^ 2 * SchFacr ^ 2) - (8 * iv1 * nu ^ 2 * rr ^ 3 * SchFacr ^ 2) - (8 * rv1_r * nu * rr ^ 2 * SchFacr ^ 3) + (10 * rv1 * nu * rr * SchFacr ^ 3) - 0.4e1 * exp(B0) * rZ00 * nu * (rr ^ (0.7e1 / 0.2e1)) * s6 ^ 2 * (SchFacr ^ (0.3e1 / 0.2e1)) + 0.10e2 * B1 * exp(B0) * rw0 * nu * (rr ^ (0.5e1 / 0.2e1)) * (SchFacr ^ (0.3e1 / 0.2e1)) + exp(B0) * rw0 * W1 * nu * (rr ^ (0.5e1 / 0.2e1)) * sqrt(SchFacr) + 0.4e1 * exp(B0) * rw_r * nu * (rr ^ (0.5e1 / 0.2e1)) * (SchFacr ^ (0.3e1 / 0.2e1)) + 0.2e1 * exp(0.3e1 * B0) * iw0 * s6 ^ 2 * sqrt(rr) * (SchFacr ^ (0.3e1 / 0.2e1)) - 0.9e1 * exp(B0) * rw0 * nu * (rr ^ (0.3e1 / 0.2e1)) * (SchFacr ^ (0.3e1 / 0.2e1)) + 0.12e2 * B1 * rv1 * nu * (rr ^ 2) * (SchFacr ^ 3) - 0.2e1 * rv1 * W1 * nu * (rr ^ 2) * (SchFacr ^ 2) + exp(B0) * rw0 * nu * (rr ^ (0.5e1 / 0.2e1)) * sqrt(SchFacr)) / nu / (rr ^ 2) / (SchFacr ^ 3) / 0.12e2;
                                
c110aj1 = -(-0.2e1 * SchFacr ^ (0.3e1 / 0.2e1) * exp((3 * B0)) * rw0 * s6 ^ 2 * sqrt(rr) - 0.9e1 * SchFacr ^ (0.3e1 / 0.2e1) * rr ^ (0.3e1 / 0.2e1) * nu * exp(B0) * iw0 + 0.4e1 * SchFacr ^ (0.3e1 / 0.2e1) * rr ^ (0.5e1 / 0.2e1) * nu * exp(B0) * iw_r + sqrt(SchFacr) * rr ^ (0.5e1 / 0.2e1) * nu * exp(B0) * iw0 + 0.10e2 * SchFacr ^ (0.3e1 / 0.2e1) * rr ^ (0.5e1 / 0.2e1) * nu * exp(B0) * B1 * iw0 - 0.4e1 * SchFacr ^ (0.3e1 / 0.2e1) * rr ^ (0.7e1 / 0.2e1) * nu * exp(B0) * iZ00 * s6 ^ 2 + 0.10e2 * SchFacr ^ 3 * rr * nu * iv1 + 0.8e1 * SchFacr ^ 2 * rr ^ 3 * nu ^ 2 * rv1 - 0.2e1 * SchFacr ^ 2 * rr ^ 2 * nu * iv1 - 0.8e1 * SchFacr ^ 3 * rr ^ 2 * nu * iv1_r + 0.12e2 * SchFacr ^ 3 * rr ^ 2 * nu * B1 * iv1 - 0.2e1 * SchFacr ^ 2 * rr ^ 2 * nu * iv1 * W1 + sqrt(SchFacr) * rr ^ (0.5e1 / 0.2e1) * nu * exp(B0) * iw0 * W1) / nu / rr ^ 2 / SchFacr ^ 3 / 0.12e2;
                                
 c12paj0 = -s6 * (-exp((2 * B0)) * iw0 * rr - 0.5e1 * exp((2 * B0)) * iw0 * SchFacr - 0.4e1 * rr ^ 4 * rZ_r * nu * SchFacr + 0.2e1 * exp((2 * B0)) * iw_r * rr * SchFacr - 0.4e1 * rv1 * rr ^ (0.3e1 / 0.2e1) * nu * SchFacr ^ (0.3e1 / 0.2e1) * exp(B0) + 0.4e1 * exp((2 * B0)) * B1 * iw0 * rr * SchFacr) * exp(-B0) * rr ^ (-0.3e1 / 0.2e1) * SchFacr ^ (-0.3e1 / 0.2e1) / nu / 0.2e1;
                               
c12paj1 = -s6 * (0.5e1 * exp((2 * B0)) * rw0 * SchFacr - 0.4e1 * exp((2 * B0)) * B1 * rw0 * rr * SchFacr - 0.2e1 * exp((2 * B0)) * rw_r * rr * SchFacr - 0.4e1 * rr ^ 4 * nu * iZ_r * SchFacr + exp((2 * B0)) * rw0 * rr - 0.4e1 * rr ^ (0.3e1 / 0.2e1) * nu * iv1 * SchFacr ^ (0.3e1 / 0.2e1) * exp(B0)) * exp(-B0) * rr ^ (-0.3e1 / 0.2e1) * SchFacr ^ (-0.3e1 / 0.2e1) / nu / 0.2e1;
                               
c220aj0 = 0.16e2 / 0.3e1 * (exp((3 * B0)) * iw0 * s6 ^ 2 * SchFacr ^ (0.3e1 / 0.2e1) - rr ^ 2 * rw0 * exp(B0) * sqrt(SchFacr) * nu - 0.4e1 * rr ^ (0.3e1 / 0.2e1) * rv1 * W1 * SchFacr ^ 2 * nu - rr ^ 2 * rw0 * W1 * exp(B0) * sqrt(SchFacr) * nu - 0.3e1 * rw0 * exp(B0) * SchFacr ^ (0.3e1 / 0.2e1) * nu * rr + 0.2e1 * rr ^ 2 * rw_r * exp(B0) * SchFacr ^ (0.3e1 / 0.2e1) * nu + 0.2e1 * rr ^ 2 * B1 * rw0 * exp(B0) * SchFacr ^ (0.3e1 / 0.2e1) * nu - 0.2e1 * rr ^ 3 * rZ00 * s6 ^ 2 * exp(B0) * SchFacr ^ (0.3e1 / 0.2e1) * nu - 0.4e1 * rv1 * SchFacr ^ 2 * rr ^ (0.3e1 / 0.2e1) * nu - 0.4e1 * iv1 * nu ^ 2 * rr ^ (0.5e1 / 0.2e1) * SchFacr ^ 2 - 0.4e1 * rr ^ (0.3e1 / 0.2e1) * rv1_r * SchFacr ^ 3 * nu + 0.8e1 * rv1 * SchFacr ^ 3 * sqrt(rr) * nu) * exp(-(2 * B0)) / nu / SchFacr ^ 2 * rr ^ (-0.1e1 / 0.2e1);
                                
c220aj1 = 0.16e2 / 0.3e1 * (0.8e1 * nu * iv1 * SchFacr ^ 3 * sqrt(rr) - 0.4e1 * nu * rr ^ (0.3e1 / 0.2e1) * iv1_r * SchFacr ^ 3 - nu * rr ^ 2 * iw0 * exp(B0) * sqrt(SchFacr) + 0.2e1 * nu * rr ^ 2 * iw_r * exp(B0) * SchFacr ^ (0.3e1 / 0.2e1) - 0.3e1 * nu * rr * iw0 * exp(B0) * SchFacr ^ (0.3e1 / 0.2e1) - SchFacr ^ (0.3e1 / 0.2e1) * exp(0.3e1 * B0) * rw0 * s6 ^ 2 - 0.4e1 * nu * rr ^ (0.3e1 / 0.2e1) * iv1 * SchFacr ^ 2 + 0.4e1 * nu ^ 2 * rr ^ (0.5e1 / 0.2e1) * rv1 * SchFacr ^ 2 + 0.2e1 * nu * rr ^ 2 * B1 * iw0 * exp(B0) * SchFacr ^ (0.3e1 / 0.2e1) - 0.2e1 * nu * rr ^ 3 * iZ00 * s6 ^ 2 * exp(B0) * SchFacr ^ (0.3e1 / 0.2e1) - nu * rr ^ 2 * iw0 * W1 * exp(B0) * sqrt(SchFacr) - 0.4e1 * nu * rr ^ (0.3e1 / 0.2e1) * iv1 * W1 * SchFacr ^ 2) * exp(-0.2e1 * B0) / nu / SchFacr ^ 2 * rr ^ (-0.1e1 / 0.2e1);
                                 
c22paj0 = -0.16e2 * exp(-B0) * (-(2 * rr ^ 3 * rZ00 * nu) + (2 * iJ0 * nu ^ 2 * rr ^ 3) + exp(0.2e1 * B0) * iw0) * s6 * SchFacr ^ (-0.1e1 / 0.2e1) * (rr ^ (-0.1e1 / 0.2e1)) / nu;
                                 
c22paj1 = -0.16e2 * exp(-B0) * (-(2 * rr ^ 3 * nu * iZ00) - (2 * nu ^ 2 * rr ^ 3 * rJ0) - exp(0.2e1 * B0) * rw0) * s6 * SchFacr ^ (-0.1e1 / 0.2e1) * (rr ^ (-0.1e1 / 0.2e1)) / nu;
                                 
Ave(k) = -(0.2048e4 * exp(-(4 * B0)) * rr ^ 2 * c110aj0 ^ 2 * SchFacr ^ 2 + 0.256e3 * exp(-(2 * B0)) * rr * c12paj0 ^ 2 * SchFacr + c220aj0 ^ 2 + (4 * c22paj0 ^ 2) + 0.2048e4 * exp(-(4 * B0)) * rr ^ 2 * c110aj1 ^ 2 * SchFacr ^ 2 + 0.256e3 * exp(-(2 * B0)) * rr * c12paj1 ^ 2 * SchFacr + c220aj1 ^ 2 + (4 * c22paj1 ^ 2)) / rr ^ 2 / nu ^ 2 / 0.24576e5;


end


==> anc/MatlabOctave/FindAveBBH.m <==
%Script FindAveBBH.m

Sch_fact=1-2*M./r;
Ave=0*t45;
fE0=0*t45;
fE1=0*t45;
fE2=0*t45;
for k=1:kmax
  rr=r(k);
  Sch_fac=Sch_fact(k);
  rw0=real(w0(k));
  iw0=imag(w0(k));
  rw_r=real(w_r(k));
  iw_r=imag(w_r(k));
  rZ00=real(Z0(k)/s6);
  iZ00=imag(Z0(k)/s6);
  rZ_r=real(Z_r(k)/s6);
  iZ_r=imag(Z_r(k)/s6);
  rJ0=real(J0(k)/2/s6);
  iJ0=imag(J0(k)/2/s6);
  rv1=real(v1(k));
  iv1=imag(v1(k));
  rv1_r=real(v1_r(k));
  iv1_r=imag(v1_r(k));

Ave(k) = (1 / rr ^ 4 * (-rr ^ 2 * rw0 ^ 2 * nu ^ 2 - rr ^ 2 * nu ^ 2 * iw0 ^ 2 - 36 * rr ^ 2 * rw_r ^ 2 * Sch_fac ^ 3 - 36 * rr ^ 2 * iw_r ^ 2 * Sch_fac ^ 3 - 64 * rr ^ 4 * nu ^ 3 * iv1 * Sch_fac ^ (0.5e1 / 0.2e1) * rw0 + 64 * rr ^ 4 * nu ^ 3 * rv1 * Sch_fac ^ (0.5e1 / 0.2e1) * iw0 + 72 * rr ^ 4 * nu * iZ_r * rw0 * Sch_fac ^ 2 - 72 * rr ^ 4 * iw0 * rZ_r * nu * Sch_fac ^ 2 - 192 * rr ^ 4 * rZ00 * nu ^ 2 * rw0 * Sch_fac ^ 2 - 192 * rr ^ 4 * nu ^ 2 * iZ00 * iw0 * Sch_fac ^ 2 + 32 * rr ^ 3 * rw_r * nu ^ 2 * rw0 * Sch_fac ^ 2 - 864 * rr ^ 3 * rw0 * nu * iZ00 * Sch_fac ^ 2 - 576 * rr ^ 3 * iw0 * nu ^ 2 * iJ0 * Sch_fac ^ 2 + 32 * rr ^ 3 * iw0 * nu ^ 2 * iw_r * Sch_fac ^ 2 + 864 * rr ^ 3 * iw0 * rZ00 * nu * Sch_fac ^ 2 - 576 * rr ^ 3 * nu ^ 2 * rJ0 * rw0 * Sch_fac ^ 2 + 72 * rr ^ 3 * nu ^ 2 * iv1 * Sch_fac ^ (0.5e1 / 0.2e1) * iw0 + 72 * rr ^ 3 * rv1 * Sch_fac ^ (0.5e1 / 0.2e1) * nu ^ 2 * rw0 - 96 * rr ^ 3 * nu * iv1_r * Sch_fac ^ (0.7e1 / 0.2e1) * rw0 + 92 * rr ^ 3 * nu ^ 2 * iv1 * Sch_fac ^ (0.7e1 / 0.2e1) * iw0 - 144 * rr ^ 3 * nu * iv1 * Sch_fac ^ (0.7e1 / 0.2e1) * rw_r + 96 * rr ^ 3 * iw0 * rv1_r * Sch_fac ^ (0.7e1 / 0.2e1) * nu + 92 * rr ^ 3 * rv1 * Sch_fac ^ (0.7e1 / 0.2e1) * nu ^ 2 * rw0 + 144 * rr ^ 3 * iw_r * nu * rv1 * Sch_fac ^ (0.7e1 / 0.2e1) - 4 * rr ^ 3 * nu ^ 2 * iv1 * Sch_fac ^ (0.3e1 / 0.2e1) * iw0 - 4 * rr ^ 3 * rv1 * Sch_fac ^ (0.3e1 / 0.2e1) * nu ^ 2 * rw0 + 504 * rr ^ 2 * nu * iv1 * Sch_fac ^ (0.7e1 / 0.2e1) * rw0 - 504 * rr ^ 2 * iw0 * rv1 * Sch_fac ^ (0.7e1 / 0.2e1) * nu + 24 * rr ^ 2 * nu * iv1 * Sch_fac ^ (0.5e1 / 0.2e1) * rw0 - 24 * rr ^ 2 * iw0 * rv1 * Sch_fac ^ (0.5e1 / 0.2e1) * nu + 192 * rr ^ 6 * nu ^ 3 * rv1 * Sch_fac ^ (0.5e1 / 0.2e1) * iZ00 - 192 * rr ^ 6 * nu ^ 3 * iv1 * Sch_fac ^ (0.5e1 / 0.2e1) * rZ00 - 192 * rr ^ 6 * nu ^ 2 * iv1_r * Sch_fac ^ (0.7e1 / 0.2e1) * iZ00 - 288 * rr ^ 6 * rZ_r * nu ^ 2 * rv1 * Sch_fac ^ (0.7e1 / 0.2e1) + 64 * rr ^ 6 * nu ^ 3 * iv1_r * rv1 * Sch_fac ^ 4 - 64 * rr ^ 6 * nu ^ 3 * iv1 * rv1_r * Sch_fac ^ 4 - 1152 * rr ^ 6 * nu ^ 3 * rJ0 * iZ00 * Sch_fac ^ 2 + 1152 * rr ^ 6 * rZ00 * nu ^ 3 * iJ0 * Sch_fac ^ 2 - 32 * rr ^ 5 * rv1_r * nu ^ 2 * rv1 * Sch_fac ^ 4 - 32 * rr ^ 5 * nu ^ 2 * iv1_r * iv1 * Sch_fac ^ 4 + 144 * rr ^ 5 * rZ_r * nu * iw_r * Sch_fac ^ 3 - 144 * rr ^ 5 * nu * iZ_r * rw_r * Sch_fac ^ 3 + 96 * rr ^ 5 * rw_r * nu ^ 2 * rZ00 * Sch_fac ^ 2 + 96 * rr ^ 5 * nu ^ 2 * iZ00 * iw_r * Sch_fac ^ 2 - 360 * rr ^ 4 * iw0 * rZ_r * nu * Sch_fac ^ 3 + 360 * rr ^ 4 * nu * iZ_r * rw0 * Sch_fac ^ 3 + 96 * nu ^ 2 * iv1_r * iv1 * rr ^ 5 * Sch_fac ^ 5 + 96 * rv1_r * nu ^ 2 * rv1 * rr ^ 5 * Sch_fac ^ 5 + 48 * rw0 * nu * iw_r * rr ^ 2 * Sch_fac ^ 2 - 48 * iw0 * rw_r * nu * rr ^ 2 * Sch_fac ^ 2 - 288 * rr ^ 6 * nu ^ 2 * iv1 * Sch_fac ^ (0.7e1 / 0.2e1) * iZ_r - 192 * rr ^ 6 * rv1_r * Sch_fac ^ (0.7e1 / 0.2e1) * nu ^ 2 * rZ00 + 288 * rr ^ 5 * nu ^ 2 * iv1 * Sch_fac ^ (0.7e1 / 0.2e1) * iZ00 + 32 * rr ^ 5 * nu ^ 2 * iv1_r * Sch_fac ^ (0.7e1 / 0.2e1) * iw_r + 288 * rr ^ 5 * rv1 * Sch_fac ^ (0.7e1 / 0.2e1) * nu ^ 2 * rZ00 + 32 * rr ^ 5 * rv1_r * Sch_fac ^ (0.7e1 / 0.2e1) * nu ^ 2 * rw_r - 96 * rr ^ 5 * rv1 * Sch_fac ^ (0.5e1 / 0.2e1) * nu ^ 2 * rZ00 - 96 * rr ^ 5 * nu ^ 2 * iv1 * Sch_fac ^ (0.5e1 / 0.2e1) * iZ00 - 32 * rr ^ 5 * nu ^ 3 * rv1 * Sch_fac ^ (0.5e1 / 0.2e1) * iw_r + 32 * rr ^ 5 * nu ^ 3 * iv1 * Sch_fac ^ (0.5e1 / 0.2e1) * rw_r - 48 * rr ^ 4 * nu ^ 2 * iv1 * Sch_fac ^ (0.7e1 / 0.2e1) * iw_r - 48 * rr ^ 4 * rv1 * Sch_fac ^ (0.7e1 / 0.2e1) * nu ^ 2 * rw_r - 64 * rr ^ 4 * rv1_r * Sch_fac ^ (0.7e1 / 0.2e1) * nu ^ 2 * rw0 - 64 * rr ^ 4 * nu ^ 2 * iv1_r * Sch_fac ^ (0.7e1 / 0.2e1) * iw0 + 16 * rr ^ 4 * rv1 * Sch_fac ^ (0.5e1 / 0.2e1) * nu ^ 2 * rw_r + 16 * rr ^ 4 * nu ^ 2 * iv1 * Sch_fac ^ (0.5e1 / 0.2e1) * iw_r + 2 * rr ^ 2 * nu ^ 2 * iw0 ^ 2 * Sch_fac + 36 * Sch_fac ^ 2 * rr * iw0 * iw_r + 36 * Sch_fac ^ 2 * rr * rw0 * rw_r + 180 * Sch_fac ^ 3 * rr * iw0 * iw_r + 180 * Sch_fac ^ 3 * rr * rw0 * rw_r - 144 * nu ^ 2 * Sch_fac ^ 3 * rr ^ 8 * rZ_r ^ 2 - 144 * nu ^ 2 * Sch_fac ^ 3 * rr ^ 8 * iZ_r ^ 2 - 32 * rr ^ 6 * rv1_r ^ 2 * nu ^ 2 * Sch_fac ^ 5 - 32 * rr ^ 6 * nu ^ 2 * iv1_r ^ 2 * Sch_fac ^ 5 - 864 * rr ^ 6 * rZ00 ^ 2 * nu ^ 2 * Sch_fac ^ 2 - 864 * rr ^ 6 * nu ^ 2 * iZ00 ^ 2 * Sch_fac ^ 2 - 576 * rr ^ 6 * nu ^ 4 * rJ0 ^ 2 * Sch_fac ^ 2 - 576 * rr ^ 6 * iJ0 ^ 2 * nu ^ 4 * Sch_fac ^ 2 - 32 * rr ^ 6 * nu ^ 4 * rv1 ^ 2 * Sch_fac ^ 3 - 32 * rr ^ 6 * nu ^ 4 * iv1 ^ 2 * Sch_fac ^ 3 - 76 * rr ^ 4 * nu ^ 2 * Sch_fac ^ 5 * iv1 ^ 2 - 76 * rr ^ 4 * nu ^ 2 * Sch_fac ^ 5 * rv1 ^ 2 - 12 * rr ^ 4 * nu ^ 2 * iv1 ^ 2 * Sch_fac ^ 3 - 12 * rr ^ 4 * rv1 ^ 2 * nu ^ 2 * Sch_fac ^ 3 - 8 * rr ^ 4 * nu ^ 2 * iw_r ^ 2 * Sch_fac ^ 2 - 8 * rr ^ 4 * rw_r ^ 2 * nu ^ 2 * Sch_fac ^ 2 - 88 * nu ^ 2 * rr ^ 4 * Sch_fac ^ 4 * iv1 ^ 2 - 88 * nu ^ 2 * rr ^ 4 * Sch_fac ^ 4 * rv1 ^ 2 - 33 * nu ^ 2 * iw0 ^ 2 * rr ^ 2 * Sch_fac ^ 2 - 33 * rw0 ^ 2 * nu ^ 2 * rr ^ 2 * Sch_fac ^ 2 + 2 * rr ^ 2 * rw0 ^ 2 * nu ^ 2 * Sch_fac - 9 * iw0 ^ 2 * Sch_fac - 9 * rw0 ^ 2 * Sch_fac - 306 * Sch_fac ^ 2 * iw0 ^ 2 - 306 * Sch_fac ^ 2 * rw0 ^ 2 - 225 * Sch_fac ^ 3 * iw0 ^ 2 - 225 * Sch_fac ^ 3 * rw0 ^ 2) / nu ^ 4 / Sch_fac ^ 3) / 0.576e3;

fE0(k) = (1 / rr ^ 4 * (-192 * rr ^ 6 * nu ^ 2 * iZ00 * iv1_r * Sch_fac ^ (0.7e1 / 0.2e1) - 192 * rr ^ 6 * rZ00 * nu ^ 2 * rv1_r * Sch_fac ^ (0.7e1 / 0.2e1) + 32 * rr ^ 5 * nu ^ 2 * iw_r * iv1_r * Sch_fac ^ (0.7e1 / 0.2e1) + 32 * rr ^ 5 * rw_r * nu ^ 2 * rv1_r * Sch_fac ^ (0.7e1 / 0.2e1) + 288 * rr ^ 5 * rZ00 * nu ^ 2 * rv1 * Sch_fac ^ (0.7e1 / 0.2e1) + 288 * rr ^ 5 * nu ^ 2 * iZ00 * iv1 * Sch_fac ^ (0.7e1 / 0.2e1) + 32 * rr ^ 5 * rw_r * nu ^ 3 * iv1 * Sch_fac ^ (0.5e1 / 0.2e1) - 32 * rr ^ 5 * nu ^ 3 * rv1 * Sch_fac ^ (0.5e1 / 0.2e1) * iw_r - 96 * rr ^ 5 * nu ^ 2 * iZ00 * iv1 * Sch_fac ^ (0.5e1 / 0.2e1) - 96 * rr ^ 5 * rZ00 * nu ^ 2 * rv1 * Sch_fac ^ (0.5e1 / 0.2e1) - 64 * rr ^ 4 * nu ^ 2 * iw0 * iv1_r * Sch_fac ^ (0.7e1 / 0.2e1) - 48 * rr ^ 4 * nu ^ 2 * iw_r * iv1 * Sch_fac ^ (0.7e1 / 0.2e1) - 64 * rr ^ 4 * rw0 * nu ^ 2 * rv1_r * Sch_fac ^ (0.7e1 / 0.2e1) - 48 * rr ^ 4 * rw_r * nu ^ 2 * rv1 * Sch_fac ^ (0.7e1 / 0.2e1) + 64 * rr ^ 4 * nu ^ 3 * rv1 * Sch_fac ^ (0.5e1 / 0.2e1) * iw0 + 16 * rr ^ 4 * nu ^ 2 * iw_r * iv1 * Sch_fac ^ (0.5e1 / 0.2e1) - 64 * rr ^ 4 * rw0 * nu ^ 3 * iv1 * Sch_fac ^ (0.5e1 / 0.2e1) + 16 * rr ^ 4 * rw_r * nu ^ 2 * rv1 * Sch_fac ^ (0.5e1 / 0.2e1) + 72 * rr ^ 3 * rw0 * nu ^ 2 * rv1 * Sch_fac ^ (0.5e1 / 0.2e1) + 72 * rr ^ 3 * nu ^ 2 * iw0 * iv1 * Sch_fac ^ (0.5e1 / 0.2e1) + 92 * rr ^ 3 * rw0 * nu ^ 2 * rv1 * Sch_fac ^ (0.7e1 / 0.2e1) + 96 * rr ^ 3 * iw0 * rv1_r * Sch_fac ^ (0.7e1 / 0.2e1) * nu + 92 * rr ^ 3 * nu ^ 2 * iw0 * iv1 * Sch_fac ^ (0.7e1 / 0.2e1) - 96 * rr ^ 3 * nu * iv1_r * Sch_fac ^ (0.7e1 / 0.2e1) * rw0 - 4 * rr ^ 3 * nu ^ 2 * iw0 * iv1 * Sch_fac ^ (0.3e1 / 0.2e1) - 4 * rr ^ 3 * rw0 * nu ^ 2 * rv1 * Sch_fac ^ (0.3e1 / 0.2e1) + 96 * rv1 * nu ^ 2 * rv1_r * rr ^ 5 * Sch_fac ^ 5 + 96 * nu ^ 2 * iv1 * iv1_r * rr ^ 5 * Sch_fac ^ 5 - 48 * iw0 * rw_r * nu * rr ^ 2 * Sch_fac ^ 2 + 48 * nu * iw_r * rw0 * rr ^ 2 * Sch_fac ^ 2 + 64 * rr ^ 6 * nu ^ 3 * rv1 * iv1_r * Sch_fac ^ 4 - 64 * rr ^ 6 * rv1_r * nu ^ 3 * iv1 * Sch_fac ^ 4 - 32 * rr ^ 5 * rv1 * nu ^ 2 * rv1_r * Sch_fac ^ 4 - 32 * rr ^ 5 * nu ^ 2 * iv1 * iv1_r * Sch_fac ^ 4 + 96 * rr ^ 5 * rZ00 * nu ^ 2 * rw_r * Sch_fac ^ 2 + 96 * rr ^ 5 * nu ^ 2 * iw_r * iZ00 * Sch_fac ^ 2 - 192 * rr ^ 4 * nu ^ 2 * iZ00 * iw0 * Sch_fac ^ 2 - 192 * rr ^ 4 * rZ00 * nu ^ 2 * rw0 * Sch_fac ^ 2 - 288 * rr ^ 3 * nu * iZ00 * rw0 * Sch_fac ^ 2 + 32 * rr ^ 3 * nu ^ 2 * iw_r * iw0 * Sch_fac ^ 2 + 288 * rr ^ 3 * iw0 * rZ00 * nu * Sch_fac ^ 2 + 32 * rr ^ 3 * rw_r * nu ^ 2 * rw0 * Sch_fac ^ 2 + 192 * rr ^ 6 * nu ^ 3 * rv1 * Sch_fac ^ (0.5e1 / 0.2e1) * iZ00 - 192 * rr ^ 6 * rZ00 * nu ^ 3 * iv1 * Sch_fac ^ (0.5e1 / 0.2e1) - 12 * nu ^ 2 * rr ^ 4 * Sch_fac ^ 3 * rv1 ^ 2 - 12 * nu ^ 2 * rr ^ 4 * Sch_fac ^ 3 * iv1 ^ 2 - rr ^ 2 * rw0 ^ 2 * nu ^ 2 - rr ^ 2 * nu ^ 2 * iw0 ^ 2 - 33 * nu ^ 2 * iw0 ^ 2 * rr ^ 2 * Sch_fac ^ 2 - 33 * rw0 ^ 2 * nu ^ 2 * rr ^ 2 * Sch_fac ^ 2 - 32 * rr ^ 6 * nu ^ 2 * iv1_r ^ 2 * Sch_fac ^ 5 - 32 * rr ^ 6 * rv1_r ^ 2 * nu ^ 2 * Sch_fac ^ 5 - 288 * rr ^ 6 * rZ00 ^ 2 * nu ^ 2 * Sch_fac ^ 2 - 288 * rr ^ 6 * nu ^ 2 * iZ00 ^ 2 * Sch_fac ^ 2 - 32 * rr ^ 6 * nu ^ 4 * rv1 ^ 2 * Sch_fac ^ 3 - 32 * rr ^ 6 * nu ^ 4 * iv1 ^ 2 * Sch_fac ^ 3 - 76 * rr ^ 4 * nu ^ 2 * Sch_fac ^ 5 * iv1 ^ 2 - 76 * rr ^ 4 * nu ^ 2 * Sch_fac ^ 5 * rv1 ^ 2 - 8 * rr ^ 4 * rw_r ^ 2 * nu ^ 2 * Sch_fac ^ 2 - 8 * rr ^ 4 * nu ^ 2 * iw_r ^ 2 * Sch_fac ^ 2 + 2 * rr ^ 2 * nu ^ 2 * iw0 ^ 2 * Sch_fac + 2 * rr ^ 2 * rw0 ^ 2 * nu ^ 2 * Sch_fac + 56 * nu ^ 2 * rr ^ 4 * Sch_fac ^ 4 * rv1 ^ 2 + 56 * nu ^ 2 * rr ^ 4 * Sch_fac ^ 4 * iv1 ^ 2 + 144 * rr ^ 2 * nu * iv1 * Sch_fac ^ (0.7e1 / 0.2e1) * rw0 - 144 * rr ^ 2 * rv1 * nu * Sch_fac ^ (0.7e1 / 0.2e1) * iw0 - 72 * Sch_fac ^ 2 * rw0 ^ 2 - 72 * Sch_fac ^ 2 * iw0 ^ 2 - 48 * rr ^ 2 * nu * iv1 * Sch_fac ^ (0.5e1 / 0.2e1) * rw0 + 48 * rr ^ 2 * rv1 * nu * Sch_fac ^ (0.5e1 / 0.2e1) * iw0) / nu ^ 4 / Sch_fac ^ 3) / 0.576e3;
fE1(k) = -(1 / Sch_fac ^ 2 * (-40 * rr ^ 4 * nu * iZ_r * rw0 * Sch_fac ^ 2 + 40 * rr ^ 4 * rZ_r * nu * iw0 * Sch_fac ^ 2 + 4 * rr ^ 2 * rw_r ^ 2 * Sch_fac ^ 2 + 16 * nu ^ 2 * rr ^ 4 * Sch_fac ^ 3 * rv1 ^ 2 + 16 * nu ^ 2 * rr ^ 4 * Sch_fac ^ 3 * iv1 ^ 2 + 16 * nu ^ 2 * Sch_fac ^ 2 * rr ^ 8 * rZ_r ^ 2 + 16 * nu ^ 2 * Sch_fac ^ 2 * rr ^ 8 * iZ_r ^ 2 - 4 * Sch_fac * rr * rw_r * rw0 - 4 * Sch_fac * rr * iw_r * iw0 - 20 * Sch_fac ^ 2 * rr * rw_r * rw0 - 20 * Sch_fac ^ 2 * rr * iw_r * iw0 + 10 * rw0 ^ 2 * Sch_fac + 10 * iw0 ^ 2 * Sch_fac + 25 * Sch_fac ^ 2 * rw0 ^ 2 + 25 * Sch_fac ^ 2 * iw0 ^ 2 + 4 * rr ^ 2 * iw_r ^ 2 * Sch_fac ^ 2 + 16 * rr ^ 5 * nu * iZ_r * rw_r * Sch_fac ^ 2 - 16 * rr ^ 5 * rZ_r * nu * iw_r * Sch_fac ^ 2 - 8 * rr ^ 4 * nu * iZ_r * rw0 * Sch_fac + 8 * rr ^ 4 * rZ_r * nu * iw0 * Sch_fac - 8 * rr ^ 2 * nu * iv1 * Sch_fac ^ (0.3e1 / 0.2e1) * rw0 + 8 * rr ^ 2 * rv1 * nu * Sch_fac ^ (0.3e1 / 0.2e1) * iw0 + 32 * rr ^ 6 * nu ^ 2 * iZ_r * iv1 * Sch_fac ^ (0.5e1 / 0.2e1) + 32 * rr ^ 6 * rv1 * nu ^ 2 * Sch_fac ^ (0.5e1 / 0.2e1) * rZ_r + 16 * rr ^ 3 * nu * iv1 * Sch_fac ^ (0.5e1 / 0.2e1) * rw_r - 16 * rr ^ 3 * rv1 * nu * Sch_fac ^ (0.5e1 / 0.2e1) * iw_r - 40 * rr ^ 2 * nu * iv1 * Sch_fac ^ (0.5e1 / 0.2e1) * rw0 + 40 * rr ^ 2 * rv1 * nu * Sch_fac ^ (0.5e1 / 0.2e1) * iw0 + rw0 ^ 2 + iw0 ^ 2) / rr ^ 4 / nu ^ 4) / 0.64e2;
fE2(k) = -(1 / Sch_fac * (iw0 ^ 2 + rw0 ^ 2 + 8 * rr ^ 6 * nu ^ 3 * iZ00 * rJ0 - 8 * rr ^ 6 * nu ^ 3 * iJ0 * rZ00 + 4 * rr ^ 3 * iw0 * nu ^ 2 * iJ0 + 4 * rr ^ 3 * nu * iZ00 * rw0 + 4 * rr ^ 3 * nu ^ 2 * rJ0 * rw0 - 4 * rr ^ 3 * iw0 * rZ00 * nu + 4 * rr ^ 6 * rZ00 ^ 2 * nu ^ 2 + 4 * rr ^ 6 * nu ^ 2 * iZ00 ^ 2 + 4 * rr ^ 6 * nu ^ 4 * rJ0 ^ 2 + 4 * rr ^ 6 * nu ^ 4 * iJ0 ^ 2) / rr ^ 4 / nu ^ 4) / 0.4e1;
end

kt=round(kmax/10)
pA=polyfit(t45(1:kt),Ave(1:kt),2);
p0A=polyval(pA,0)


==> anc/MatlabOctave/FindAveS.m <==
%Script FindAve.m

Sch_fact=1-2*M./r;
AveS=0*t45;
for k=1:kmax
  rr=r(k);
  Sch_fac=Sch_fact(k);
  rw0=real(w0(k));
  iw0=imag(w0(k));
  rw_r=real(w_r(k));
  iw_r=imag(w_r(k));
  rZ00=real(Z0(k)/s6);
  iZ00=imag(Z0(k)/s6);
  rZ_r=real(Z_r(k)/s6);
  iZ_r=imag(Z_r(k)/s6);
  rJ0=real(J0(k)/2/s6);
  iJ0=imag(J0(k)/2/s6);
  rv1=real(v1S(k));
  iv1=imag(v1S(k));
  rv1_r=real(v1S_r(k));
  iv1_r=imag(v1S_r(k));

AveS(k) = (1 / rr ^ 4 * (-rr ^ 2 * rw0 ^ 2 * nu ^ 2 - rr ^ 2 * nu ^ 2 * iw0 ^ 2 - 36 * rr ^ 2 * rw_r ^ 2 * Sch_fac ^ 3 - 36 * rr ^ 2 * iw_r ^ 2 * Sch_fac ^ 3 - 64 * rr ^ 4 * nu ^ 3 * iv1 * Sch_fac ^ (0.5e1 / 0.2e1) * rw0 + 64 * rr ^ 4 * nu ^ 3 * rv1 * Sch_fac ^ (0.5e1 / 0.2e1) * iw0 + 72 * rr ^ 4 * nu * iZ_r * rw0 * Sch_fac ^ 2 - 72 * rr ^ 4 * iw0 * rZ_r * nu * Sch_fac ^ 2 - 192 * rr ^ 4 * rZ00 * nu ^ 2 * rw0 * Sch_fac ^ 2 - 192 * rr ^ 4 * nu ^ 2 * iZ00 * iw0 * Sch_fac ^ 2 + 32 * rr ^ 3 * rw_r * nu ^ 2 * rw0 * Sch_fac ^ 2 - 864 * rr ^ 3 * rw0 * nu * iZ00 * Sch_fac ^ 2 - 576 * rr ^ 3 * iw0 * nu ^ 2 * iJ0 * Sch_fac ^ 2 + 32 * rr ^ 3 * iw0 * nu ^ 2 * iw_r * Sch_fac ^ 2 + 864 * rr ^ 3 * iw0 * rZ00 * nu * Sch_fac ^ 2 - 576 * rr ^ 3 * nu ^ 2 * rJ0 * rw0 * Sch_fac ^ 2 + 72 * rr ^ 3 * nu ^ 2 * iv1 * Sch_fac ^ (0.5e1 / 0.2e1) * iw0 + 72 * rr ^ 3 * rv1 * Sch_fac ^ (0.5e1 / 0.2e1) * nu ^ 2 * rw0 - 96 * rr ^ 3 * nu * iv1_r * Sch_fac ^ (0.7e1 / 0.2e1) * rw0 + 92 * rr ^ 3 * nu ^ 2 * iv1 * Sch_fac ^ (0.7e1 / 0.2e1) * iw0 - 144 * rr ^ 3 * nu * iv1 * Sch_fac ^ (0.7e1 / 0.2e1) * rw_r + 96 * rr ^ 3 * iw0 * rv1_r * Sch_fac ^ (0.7e1 / 0.2e1) * nu + 92 * rr ^ 3 * rv1 * Sch_fac ^ (0.7e1 / 0.2e1) * nu ^ 2 * rw0 + 144 * rr ^ 3 * iw_r * nu * rv1 * Sch_fac ^ (0.7e1 / 0.2e1) - 4 * rr ^ 3 * nu ^ 2 * iv1 * Sch_fac ^ (0.3e1 / 0.2e1) * iw0 - 4 * rr ^ 3 * rv1 * Sch_fac ^ (0.3e1 / 0.2e1) * nu ^ 2 * rw0 + 504 * rr ^ 2 * nu * iv1 * Sch_fac ^ (0.7e1 / 0.2e1) * rw0 - 504 * rr ^ 2 * iw0 * rv1 * Sch_fac ^ (0.7e1 / 0.2e1) * nu + 24 * rr ^ 2 * nu * iv1 * Sch_fac ^ (0.5e1 / 0.2e1) * rw0 - 24 * rr ^ 2 * iw0 * rv1 * Sch_fac ^ (0.5e1 / 0.2e1) * nu + 192 * rr ^ 6 * nu ^ 3 * rv1 * Sch_fac ^ (0.5e1 / 0.2e1) * iZ00 - 192 * rr ^ 6 * nu ^ 3 * iv1 * Sch_fac ^ (0.5e1 / 0.2e1) * rZ00 - 192 * rr ^ 6 * nu ^ 2 * iv1_r * Sch_fac ^ (0.7e1 / 0.2e1) * iZ00 - 288 * rr ^ 6 * rZ_r * nu ^ 2 * rv1 * Sch_fac ^ (0.7e1 / 0.2e1) + 64 * rr ^ 6 * nu ^ 3 * iv1_r * rv1 * Sch_fac ^ 4 - 64 * rr ^ 6 * nu ^ 3 * iv1 * rv1_r * Sch_fac ^ 4 - 1152 * rr ^ 6 * nu ^ 3 * rJ0 * iZ00 * Sch_fac ^ 2 + 1152 * rr ^ 6 * rZ00 * nu ^ 3 * iJ0 * Sch_fac ^ 2 - 32 * rr ^ 5 * rv1_r * nu ^ 2 * rv1 * Sch_fac ^ 4 - 32 * rr ^ 5 * nu ^ 2 * iv1_r * iv1 * Sch_fac ^ 4 + 144 * rr ^ 5 * rZ_r * nu * iw_r * Sch_fac ^ 3 - 144 * rr ^ 5 * nu * iZ_r * rw_r * Sch_fac ^ 3 + 96 * rr ^ 5 * rw_r * nu ^ 2 * rZ00 * Sch_fac ^ 2 + 96 * rr ^ 5 * nu ^ 2 * iZ00 * iw_r * Sch_fac ^ 2 - 360 * rr ^ 4 * iw0 * rZ_r * nu * Sch_fac ^ 3 + 360 * rr ^ 4 * nu * iZ_r * rw0 * Sch_fac ^ 3 + 96 * nu ^ 2 * iv1_r * iv1 * rr ^ 5 * Sch_fac ^ 5 + 96 * rv1_r * nu ^ 2 * rv1 * rr ^ 5 * Sch_fac ^ 5 + 48 * rw0 * nu * iw_r * rr ^ 2 * Sch_fac ^ 2 - 48 * iw0 * rw_r * nu * rr ^ 2 * Sch_fac ^ 2 - 288 * rr ^ 6 * nu ^ 2 * iv1 * Sch_fac ^ (0.7e1 / 0.2e1) * iZ_r - 192 * rr ^ 6 * rv1_r * Sch_fac ^ (0.7e1 / 0.2e1) * nu ^ 2 * rZ00 + 288 * rr ^ 5 * nu ^ 2 * iv1 * Sch_fac ^ (0.7e1 / 0.2e1) * iZ00 + 32 * rr ^ 5 * nu ^ 2 * iv1_r * Sch_fac ^ (0.7e1 / 0.2e1) * iw_r + 288 * rr ^ 5 * rv1 * Sch_fac ^ (0.7e1 / 0.2e1) * nu ^ 2 * rZ00 + 32 * rr ^ 5 * rv1_r * Sch_fac ^ (0.7e1 / 0.2e1) * nu ^ 2 * rw_r - 96 * rr ^ 5 * rv1 * Sch_fac ^ (0.5e1 / 0.2e1) * nu ^ 2 * rZ00 - 96 * rr ^ 5 * nu ^ 2 * iv1 * Sch_fac ^ (0.5e1 / 0.2e1) * iZ00 - 32 * rr ^ 5 * nu ^ 3 * rv1 * Sch_fac ^ (0.5e1 / 0.2e1) * iw_r + 32 * rr ^ 5 * nu ^ 3 * iv1 * Sch_fac ^ (0.5e1 / 0.2e1) * rw_r - 48 * rr ^ 4 * nu ^ 2 * iv1 * Sch_fac ^ (0.7e1 / 0.2e1) * iw_r - 48 * rr ^ 4 * rv1 * Sch_fac ^ (0.7e1 / 0.2e1) * nu ^ 2 * rw_r - 64 * rr ^ 4 * rv1_r * Sch_fac ^ (0.7e1 / 0.2e1) * nu ^ 2 * rw0 - 64 * rr ^ 4 * nu ^ 2 * iv1_r * Sch_fac ^ (0.7e1 / 0.2e1) * iw0 + 16 * rr ^ 4 * rv1 * Sch_fac ^ (0.5e1 / 0.2e1) * nu ^ 2 * rw_r + 16 * rr ^ 4 * nu ^ 2 * iv1 * Sch_fac ^ (0.5e1 / 0.2e1) * iw_r + 2 * rr ^ 2 * nu ^ 2 * iw0 ^ 2 * Sch_fac + 36 * Sch_fac ^ 2 * rr * iw0 * iw_r + 36 * Sch_fac ^ 2 * rr * rw0 * rw_r + 180 * Sch_fac ^ 3 * rr * iw0 * iw_r + 180 * Sch_fac ^ 3 * rr * rw0 * rw_r - 144 * nu ^ 2 * Sch_fac ^ 3 * rr ^ 8 * rZ_r ^ 2 - 144 * nu ^ 2 * Sch_fac ^ 3 * rr ^ 8 * iZ_r ^ 2 - 32 * rr ^ 6 * rv1_r ^ 2 * nu ^ 2 * Sch_fac ^ 5 - 32 * rr ^ 6 * nu ^ 2 * iv1_r ^ 2 * Sch_fac ^ 5 - 864 * rr ^ 6 * rZ00 ^ 2 * nu ^ 2 * Sch_fac ^ 2 - 864 * rr ^ 6 * nu ^ 2 * iZ00 ^ 2 * Sch_fac ^ 2 - 576 * rr ^ 6 * nu ^ 4 * rJ0 ^ 2 * Sch_fac ^ 2 - 576 * rr ^ 6 * iJ0 ^ 2 * nu ^ 4 * Sch_fac ^ 2 - 32 * rr ^ 6 * nu ^ 4 * rv1 ^ 2 * Sch_fac ^ 3 - 32 * rr ^ 6 * nu ^ 4 * iv1 ^ 2 * Sch_fac ^ 3 - 76 * rr ^ 4 * nu ^ 2 * Sch_fac ^ 5 * iv1 ^ 2 - 76 * rr ^ 4 * nu ^ 2 * Sch_fac ^ 5 * rv1 ^ 2 - 12 * rr ^ 4 * nu ^ 2 * iv1 ^ 2 * Sch_fac ^ 3 - 12 * rr ^ 4 * rv1 ^ 2 * nu ^ 2 * Sch_fac ^ 3 - 8 * rr ^ 4 * nu ^ 2 * iw_r ^ 2 * Sch_fac ^ 2 - 8 * rr ^ 4 * rw_r ^ 2 * nu ^ 2 * Sch_fac ^ 2 - 88 * nu ^ 2 * rr ^ 4 * Sch_fac ^ 4 * iv1 ^ 2 - 88 * nu ^ 2 * rr ^ 4 * Sch_fac ^ 4 * rv1 ^ 2 - 33 * nu ^ 2 * iw0 ^ 2 * rr ^ 2 * Sch_fac ^ 2 - 33 * rw0 ^ 2 * nu ^ 2 * rr ^ 2 * Sch_fac ^ 2 + 2 * rr ^ 2 * rw0 ^ 2 * nu ^ 2 * Sch_fac - 9 * iw0 ^ 2 * Sch_fac - 9 * rw0 ^ 2 * Sch_fac - 306 * Sch_fac ^ 2 * iw0 ^ 2 - 306 * Sch_fac ^ 2 * rw0 ^ 2 - 225 * Sch_fac ^ 3 * iw0 ^ 2 - 225 * Sch_fac ^ 3 * rw0 ^ 2) / nu ^ 4 / Sch_fac ^ 3) / 0.576e3;
end

%kt=round(kmax/10)
%pA=polyfit(t45(1:kt),AveS(1:kt),2);
%p0A=polyval(pA,0)


==> anc/MatlabOctave/FindRhoSI.m <==
function X= FindRhoSI(r)

global rout;
global rin;
global rout1;
global RhoCase;
global scale;
global M_total;
global convFac;

convFac=1.62*M_total^2/10^21;
rSI=1477*M_total*r;

switch(RhoCase)
  case(1) %Used in BackgroundTest
    rho=7.3398805067453*10^13; %kg/m^3
    X=rho*convFac;
  case(2) %Used in DriverSchwarzTest
    X=1e-19;
  case(3) %Used in DriverToy
    if r> rout-rout1
      X=0;
    else
%     X=scale*exp(-1.15*r/10);
      rho=scale*1.4679761*10^15*exp(-rSI*2.6848/10^5);
      X=rho*convFac;
    end%if
  case(4) %Used in DriverCCSNe
    if r> rout-rout1
      X=0;
    else
%      rhoSI=5*10^15*exp(-rSI*2.6848/10^5); %density in kg/m^3 with rSI in m (1-5)
      rhoSI=3*10^15*exp(-rSI*2.6848/10^5); %density in kg/m^3 with rSI in m (1-5)

      X=rhoSI*convFac;
    end%if 
  case(5) %Used in DriverBNS
  rhoSI = 1.0e17 * exp(-rSI * 8.333e-5);%1.0e16 * exp(-rSI * 8.333e-5);   % density in kg/m^3, rSI in m; 
  X=rhoSI*convFac;                         % scale length ~12 km (r/12000)
  case(6) %Used for testing
    rho=10^16; %kg/m^3
    X=rho*convFac;

endswitch






==> anc/MatlabOctave/FindRicci.m <==
J0_xx0=fJ(1)*(1+i*M*nu/2)*c4*2*s6*6;
J1_xx0=fJ(2)*(1+i*M*nu/2)*c4*2*s6*6;
J2=exp(logJ2)*(1+i*M*nu/2)*2*s6*6*c4; 
tJ=int_dx(t45,J2,J1_xx0);


J1=c3*2*s6+tJ;
J0_1=c3*t45(1)*2*s6+J0_xx0;
J0=int_dx(t45,J1,J0_1); 
J3=v45.*J2./t45.^2;
  
J_r=-t45.^2.*J1;
J_rr=-t45.^2.*(-2*t45.*J1-t45.^2.*J2);
Z0 = 0.5*(-i*nu*J2.*t45.^2+2*t45.^2.*J1+t45.^5*M.*J3-t45.^3.*J2+2*t45.^3.*J1*M+4*t45.^4*M.*J2-1/2*t45.^4.*J3+i*nu*J1.*t45-i*nu*J0);  
Z1=0.5*(4*t45.*J1-3*t45.^2.*J2-t45.^3.*J3+6*t45.^2.*J1*M+10*t45.^3.*J2*M-2*1i*nu*J2.*t45+2*t45.^4.* M.*J3);
                                                                           
Z2=0.5*(4*J1-6*t45.*J2-2*t45.^2.*J3+12*M*t45.*J1+20*M*t45.^2.*J2-4*1i*nu*J2+4*t45.^3*M.*J3);

Z_r=-t45.^2.*Z1;
Z_rr=2*t45.^3.*Z1+t45.^4.*Z2;

w_r=-2./t45*s6.*Z0-1./t45.^2*s6.*Z_r/2+s6*J0;
w0t=int_dx(t45,-w_r./t45.^2,0); 
w_rr=s6*(-2*Z0-3*Z_r./t45-Z_rr./t45.^2/2+J_r);

p=polyfit(t45,w0t,3);
p0=polyval(p,0);
w0=w0t+c5-p0;

Rqs=-s6/2*(4*J_r-4*r.*Z_r*2-r.^2.*Z_rr*2);
Rws=-2*(-s6*J0+w_r+2*s6*r.*Z0+s6*r.^2.*Z_r/2);
ev2s=2*s6*(J_rr.*(2*r*M-r.^2)+J_r.*(2*M-2*r+2*1i*nu*r.^2)+2*nu*1i*r.*J0+r.^2.*Z_r*2+2*r.*Z0*2);
R14s=(w_rr./r+6*Z_r/s6+12*Z0./r/s6)/2;
R44s=-(6*w0./r.^3-2*1i*nu*w0./r.^2-12*1i*nu*Z0/s6-w_rr./r-12*M*Z0./r.^2/s6+2*M*w_rr./r.^2)/2;
Rq4s=-s6*(w0./r.^2+1i*nu*Z_r.*r.^2/s6-2*Z0/s6-4*Z_r.*r/s6-Z_rr.*r.^2/s6+8*M*Z_r/s6+2*M*Z_rr.*r/s6+4*1i*nu*J0/2/s6-w_r./r)/2;



==> anc/MatlabOctave/Find_v1.m <==
% Script Find_v1.m

%v1s=-c0_v1M(length(r))/c1_v1M(length(r));
%For nu=0.25, following avoids kink in v1_r
%v1s=-1.6*dv1(rspan(2),0)/(dv1(rspan(2),1)-dv1(rspan(2),0));%1.0

b_v1=dv1(rspan(2)+del,0);b_v1p=dv1(rspan(2)+2*del,0);b_v1m=dv1(rspan(2),0);
db_v1=(b_v1p-b_v1m)/2/del;
a_v1=dv1(rspan(2)+del,1)-b_v1;a_v1p=dv1(rspan(2)+2*del,0)-b_v1p;a_v1m=dv1(rspan(2),0)-b_v1m;
da_v1=(a_v1p-a_v1m)/2/del;
v1_del=-(a_v1*b_v1+db_v1)/(a_v1^2+da_v1);
v1s=v1_del;
%v1s=v1_del-del*(a_v1*v1_del+b_v1);

if (M==1)
%  v1s= 5.781043764872879 + 4.80491833802362*1i;%For comparison with Schwarzschild solution
  [rn1,v1]=ode45(@dv1,[rspan(2)+del rspan(1)-rout1],v1s);%rspan(1)],v1s);%,Av45);
%  tt;
  v1_r=0*v1;
  for k=1:length(rn1)
    v1_r(k)=dv1(rn1(k),v1(k));
  end
else
  rn1=rn;
  for k=1:length(rn)
    v1(k)=dv1(rn(k),0);
  end
  v1_r=0*v1;
  for k=1:length(rn)
    v1_r(k)=(dv1(rn(k)+del,0)-dv1(rn(k)-del,0))/2/del;
  end
endif









==> anc/MatlabOctave/Find_v1BBH.m <==
% Script Find_v1.m

v1=0*t45;v1s=0*t45;
r=1./t45;
c1_v1M=-(2*M^2-2*r*M+M*i*nu*r.^2-r.^4*nu^2)./(-r+2*M)./r;
c0_v1M=1/2*(-(-r+2*M)./r).^(1/2).*(i*r.^4*nu^2.*w0-i*r.^5.*w_r*nu^2-6*i*r*M.*w0+12*i*M^2*w0+2 ...
*i*r.^4*M.*w_r*nu^2+3*M^2*w0*nu.*r+2*r.^2*M^2.*w_r*nu-r.^2*M.*w0*nu-r.^3*M.*w_r*nu+24*r.^3 ...
*M^2*sqrt(6).*Z0*nu-12*M*nu*r.^4*sqrt(6).*Z0)/nu./r./(-12*M^2*r+8*M^3+6*r.^2*M-r.^3);
  v1s=-c0_v1M./c1_v1M;
  v1=v1s+1e-8;
dr_c0_kmax=(c0_v1M(kmax-1)-c0_v1M(kmax))/(1/t45(kmax-1)-1/t45(kmax));
dr_c1_kmax=(c1_v1M(kmax-1)-c1_v1M(kmax))/(1/t45(kmax-1)-1/t45(kmax));
if (M==0)
  v1=-c0_v1M./c1_v1M;
else
v1(kmax)=v1s(kmax)*1.5;%*1.2 for nu1=0.5
v1(kmax)=-(c1_v1M(kmax)*c0_v1M(kmax)+dr_c0_kmax)/(c1_v1M(kmax)^2+dr_c1_kmax);
%%%
%v1(kmax)=125.1239424607024 + 126.8325674485876*i;
v1(kmax)=195.2689075304368 + 177.6224220133255*i;
%%%
for k=1:kmax-1
  kk=kmax-k;
%  v1t=v1(kk+1)+(r(kk)-r(kk+1))*(c1_v1M(kk+1)/M*v1(kk+1)+c0_v1M(kk+1)/M);
  v1t=v1(kk+1)+(r(kk)-r(kk+1))*(c1_v1M(kk+1)/M*v1(kk+1)+c0_v1M(kk+1)/M+c1_v1M(kk)/M*v1s(kk)+c0_v1M(kk)/M)/2;
  v1(kk)=v1(kk+1)+(r(kk)-r(kk+1))*(c1_v1M(kk+1)/M*v1(kk+1)+c0_v1M(kk+1)/M+c1_v1M(kk)/M*v1t+c0_v1M(kk)/M)/2;
  if (abs(v1(kk)-v1s(kk))<1e-6)
    break;
  endif
end
end
%%
%v1=-c0_v1M./c1_v1M;
%%
v1_r=-diff_dx(t45,v1).*t45.^2;



==> anc/MatlabOctave/Find_v1S.m <==
% Script Find_v1S.m

v1S=0*t45;v1s=0*t45;
r=1./t45;
c1_v1M=-(2*M^2-2*r*M+M*i*nu*r.^2-r.^4*nu^2)./(-r+2*M)./r;
c0_v1M=1/2*(-(-r+2*M)./r).^(1/2).*(i*r.^4*nu^2.*w0-i*r.^5.*w_r*nu^2-6*i*r*M.*w0+12*i*M^2*w0+2 ...
*i*r.^4*M.*w_r*nu^2+3*M^2*w0*nu.*r+2*r.^2*M^2.*w_r*nu-r.^2*M.*w0*nu-r.^3*M.*w_r*nu+24*r.^3 ...
*M^2*sqrt(6).*Z0*nu-12*M*nu*r.^4*sqrt(6).*Z0)/nu./r./(-12*M^2*r+8*M^3+6*r.^2*M-r.^3);
  v1s=-c0_v1M./c1_v1M;
  v1S=v1s+1e-8;
dr_c0_kmax=(c0_v1M(kmax-1)-c0_v1M(kmax))/(1/t45(kmax-1)-1/t45(kmax));
dr_c1_kmax=(c1_v1M(kmax-1)-c1_v1M(kmax))/(1/t45(kmax-1)-1/t45(kmax));
if (M==0)
  v1S=-c0_v1M./c1_v1M;
else
v1S(kmax)=v1s(kmax)*1.5;%*1.2 for nu1=0.5
v1S(kmax)=-(c1_v1M(kmax)*c0_v1M(kmax)+dr_c0_kmax)/(c1_v1M(kmax)^2+dr_c1_kmax);
%%%
%v1S(kmax)=125.1239424607024 + 126.8325674485876*i;
v1S(kmax)=v1(1);%195.2689075304368 + 177.6224220133255*i;
%%%
for k=1:kmax-1
  kk=kmax-k;
%  v1t=v1S(kk+1)+(r(kk)-r(kk+1))*(c1_v1M(kk+1)/M*v1S(kk+1)+c0_v1M(kk+1)/M);
  v1t=v1S(kk+1)+(r(kk)-r(kk+1))*(c1_v1M(kk+1)/M*v1S(kk+1)+c0_v1M(kk+1)/M+c1_v1M(kk)/M*v1s(kk)+c0_v1M(kk)/M)/2;
  v1S(kk)=v1S(kk+1)+(r(kk)-r(kk+1))*(c1_v1M(kk+1)/M*v1S(kk+1)+c0_v1M(kk+1)/M+c1_v1M(kk)/M*v1t+c0_v1M(kk)/M)/2;
  if (abs(v1S(kk)-v1s(kk))<1e-6)
    break;
  endif
end
end
%%
%v1S=-c0_v1M./c1_v1M;
%%
v1S_r=-diff_dx(t45,v1S).*t45.^2;



==> anc/MatlabOctave/InteriorSchwarz.m <==
## Copyright (C) 2025 Nigel Bishop
##
## This program is free software: you can redistribute it and/or modify
## it under the terms of the GNU General Public License as published by
## the Free Software Foundation, either version 3 of the License, or
## (at your option) any later version.
##
## This program is distributed in the hope that it will be useful,
## but WITHOUT ANY WARRANTY; without even the implied warranty of
## MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
## GNU General Public License for more details.
##
## You should have received a copy of the GNU General Public License
## along with this program.  If not, see <https://www.gnu.org/licenses/>.

## -*- texinfo -*-
## @deftypefn {} {@var{retval} =} InteriorSchwarz (@var{input1}, @var{input2})
##
## @seealso{}
## @end deftypefn

## Author: Nigel Bishop <s0900285@s0900285-LTP>
## Created: 2025-10-27

function retval = InteriorSchwarz (rs,rg,r)

global scale;
g00S=-0.25*(3*sqrt(1-rs/rg)-sqrt(1-r^2*rs/rg^3))^2;
g11S=1/(1-r^2*rs/rg^3);
g00BS=g00S;
g01BS=-sqrt(-g00S*g11S);
beta=log(-g01BS)/2;
W=(-e^(-2*beta)*g00BS-1)*r;
eta=asin(r/sqrt(rg^3/rs));
etag=asin(sqrt(rs/rg));
p=scale*(cos(eta)-cos(etag))/(3*cos(etag)-cos(eta));
retval=[beta W p];
endfunction


==> anc/MatlabOctave/dBackground.m <==
function dB= dBackground(r,y)
global rout
global rout1
B=y(1);
W=y(2);
press=y(3);
rho=FindRhoSI(r);%pressrho(r);
B1=2*pi*r*(rho+press)*exp(2*B)/(1+W/r);
W1=exp(2*B)-1-4*pi*exp(2*B)*r^2*(rho-press);
press_r=-(rho+press)*(W1*r+2*B1*r^2-W+2*B1*r*W)/2/(r+W)/r;
dB=[B1 W1 press_r];
if r>rout-rout1
  dB=[0 0 0];
end%if
end



==> anc/MatlabOctave/dJ2.m <==
function dvdx = dJ2(x0,v0)

global nu;
global M;
dvdx = -(4*x0^2-2*v0*x0-v0^2+16*M*x0^3+10*x0^2*M*v0+2*i*nu*x0-2*i*nu*v0+2*M*v0^2*x0)/x0^2/(-1+2*M*x0);
end


==> anc/MatlabOctave/diff_dx.m <==
function df_dx=diff_dx(x,f)

%fD: B & F, Eq. 4.3

df_dx=f*0;
kmax=length(x);
for k =2:kmax-1
df_dx(k)=f(k-1)*(x(k)-x(k+1))/(x(k)-x(k-1))/(x(k+1)-x(k-1))+...
         f(k)*(2*x(k)-x(k-1)-x(k+1))/(x(k)-x(k-1))/(x(k)-x(k+1))+...
         f(k+1)*(x(k)-x(k-1))/(x(k+1)-x(k-1))/(x(k+1)-x(k));
end
df_dx(1)=f(1)*(2*x(1)-x(2)-x(3))/(x(1)-x(2))/(x(1)-x(3))+...
         f(2)*(x(1)-x(3))/(x(2)-x(1))/(x(2)-x(3))+...
         f(3)*(x(1)-x(2))/(x(3)-x(1))/(x(3)-x(2));
df_dx(kmax)=f(kmax-2)*(x(kmax)-x(kmax-1))/(x(kmax-2)-x(kmax-1))/(x(kmax-2)-x(kmax))+...
         f(kmax-1)*(x(kmax)-x(kmax-2))/(x(kmax-1)-x(kmax-2))/(x(kmax-1)-x(kmax))+...
         f(kmax)*(2*x(kmax)-x(kmax-2)-x(kmax-1))/(x(kmax)-x(kmax-2))/(x(kmax)-x(kmax-1));
end


==> anc/MatlabOctave/dnew.m <==
function d= dnew(r,y)
global nu
global p_B
global p_W
global p_press
global del;
s6=sqrt(6);
j0=y(1);
j1=y(2);
z0=y(3);
z1=y(4);
w0=y(5);
%TEMPORARY:

W0=ppval(p_W,r);
W1=(ppval(p_W,r+del)-ppval(p_W,r-del))/2/del;
B0=ppval(p_B,r);
B1=(ppval(p_B,r+del)-ppval(p_B,r-del))/2/del;
Y=dBackground(r,[B0 W0 ppval(p_press,r)]);
B1=Y(1);W1=Y(2);

%Check that properly changed \eth Z_{lm} to {}_s Z_{lm}
d1=j1;
d2=(2*r*1i*nu*j0-j1*W0+2*r*z0*2+2*r^2*1i*nu*j1+r^2*z1*2-2*r*j1-r*j1*W1-4*pi*r^2*j0*exp(2*B0)*(FindRhoSI(r)-ppval(p_press,r)))/r/(r+W0);
d3=z1;
d4=2*exp(2*B0)*j1/r^2-4*z1/r+2*B1*z1;
d5=-2*r*s6*z0-r^2*s6*z1/2+s6*j0*exp(2*B0);

d=[d1 d2 d3 d4 d5];
end




==> anc/MatlabOctave/dv1.m <==
function d= dv1(r,v1)
global p_W;
global p_B;
global p_press;
global p_w0;
global p_Z0;
global nu;
global c0_v1M;
global c1_v1M;
global M;
global del;

Rho00=FindRhoSI(r);%pressrho(r);
W0=ppval(p_W,r);
B0=ppval(p_B,r);
press0=ppval(p_press,r);
Y=dBackground(r,[B0 W0 press0]);
B1=Y(1);W1=Y(2);press_r=Y(3);
Rho0_r=(FindRhoSI(r+del)-FindRhoSI(r-del))/2/del;%%%%%%%
w0=ppval(p_w0,r);
w_r=(ppval(p_w0,r+del)-ppval(p_w0,r-del))/2/del;
Z0=ppval(p_Z0,r);

%TESTING
Z0=sqrt(6)*Z0;

Vu0_back0 = ((r + W0) / r) ^ (-0.1e1 / 0.2e1) * exp(-B0);

Vu0_back_r = -(W1 * r - W0 + 2 * B1 * r ^ 2 + 2 * r * W0 * B1) / (r + W0) / r * (((r + W0) / r) ^ (-0.1e1 / 0.2e1)) * exp(-B0) / 0.2e1;

v0_0 = -exp(B0) * w0 * r ^ (-0.1e1 / 0.2e1) * (r + W0) ^ (-0.1e1 / 0.2e1) / 0.2e1;

v0_1 = -exp(B0) * (2 * B1 * w0 * r ^ 2 + 2 * B1 * w0 * r * W0 - 2 * r * w0 - w0 * W0 - w0 * r * W1 + 2 * r ^ 2 * w_r + 2 * r * w_r * W0) * ((r + W0) ^ (-0.3e1 / 0.2e1)) * (r ^ (-0.3e1 / 0.2e1)) / 0.4e1;

Vang_0 = (0.1e1 / 0.2e1*i) * exp(B0) * w0 / r / nu * ((W0 + r) / r) ^ (-0.1e1 / 0.2e1);

d1rem = (0.4e1 * exp((2 * B0)) * w0 * Vu0_back0 * r * Vu0_back_r * Rho00 + 0.4e1 * exp((2 * B0)) * w0 * Vu0_back0 * r * Vu0_back_r * press0 + 0.6e1 * exp((2 * B0)) * w0 * B1 * r * Vu0_back0 ^ 2 * press0 + 0.6e1 * exp((2 * B0)) * w0 * B1 * r * Vu0_back0 ^ 2 * Rho00 + 0.12e2 * exp((2 * B0)) * Vu0_back0 * Rho00 * Vang_0 + 0.12e2 * exp((2 * B0)) * Vu0_back0 * press0 * Vang_0 + 0.2e1 * Vu0_back_r * r ^ 2 * press0 * v0_0 + 0.4e1 * Vu0_back0 * Rho00 * r * v0_0 + 0.4e1 * Vu0_back0 * press0 * r * v0_0 + 0.2e1 * Vu0_back0 * r ^ 2 * press_r * v0_0 + 0.2e1 * Vu0_back_r * r ^ 2 * Rho00 * v0_0 + 0.2e1 * Vu0_back0 * r ^ 2 * Rho0_r * v0_0 + 0.2e1 * Vu0_back0 * Rho00 * r ^ 2 * v0_1 + 0.2e1 * Vu0_back0 * press0 * r ^ 2 * v0_1 + exp((2 * B0)) * w0 * Vu0_back0 ^ 2 * press0 + exp((2 * B0)) * w0 * Vu0_back0 ^ 2 * Rho00 + 0.3e1 * exp((2 * B0)) * Vu0_back0 ^ 2 * press0 * r * w_r + 0.12e2 * exp((2 * B0)) * Vu0_back0 ^ 2 * Rho00 * r ^ 2 * Z0 + 0.12e2 * exp((2 * B0)) * Vu0_back0 ^ 2 * press0 * r ^ 2 * Z0 + 0.2e1 * exp((2 * B0)) * w0 * Vu0_back0 ^ 2 * Rho0_r * r + 0.2e1 * exp((2 * B0)) * w0 * Vu0_back0 ^ 2 * press_r * r + 0.3e1 * exp((2 * B0)) * Vu0_back0 ^ 2 * Rho00 * r * w_r) / r ^ 2 / 0.2e1;

d1rh0 = Vu0_back0 ^ 2 * exp((2 * B0)) * ((2 * B1 * r * W0) - W0 + (-2*i) * (r ^ 2) * nu + (W1 * r) + (2 * B1 * r ^ 2)) / (r ^ 2) / 2;

d1v10 = -0.1e1 / r * ((2 * Vu0_back0 * r * B1 * Rho00) + (2 * Vu0_back0 * Rho00 * W1) + (2 * Vu0_back0 * press0 * W1) + (Vu0_back_r * press0 * W0) + (Vu0_back0 * press_r * W0) + (Vu0_back_r * Rho00 * W0) + (Vu0_back0 * Rho0_r * W0) + (2 * Vu0_back0 * r * B1 * press0) + (-2*i) * Vu0_back0 * r * Rho00 * nu + (-2*i) * Vu0_back0 * r * press0 * nu + (2 * Vu0_back0 * press0) + (2 * Vu0_back0 * Rho00) + (r * Vu0_back_r * Rho00) + (Vu0_back0 * r * Rho0_r) + (r * Vu0_back_r * press0) + (Vu0_back0 * r * press_r) + (2 * Vu0_back0 * B1 * press0 * W0) + (2 * Vu0_back0 * B1 * Rho00 * W0));

d1v11 = -0.1e1 / r * Vu0_back0 * (Rho00 * W0 + press0 * W0 + press0 * r + r * Rho00);

d4rh0 = (-1*i) * exp((2 * B0)) * Vu0_back0 ^ 2 / r * nu * (W0 + r);

d4v10 = -0.1e1 / (r ^ 2) * ((Vu0_back_r * press0 * W0 ^ 2) + (Vu0_back0 * press_r * W0 ^ 2) + (Vu0_back_r * Rho00 * W0 ^ 2) + (Vu0_back0 * Rho0_r * W0 ^ 2) + (Vu0_back_r * r ^ 2 * Rho00) + (Vu0_back0 * r ^ 2 * Rho0_r) + (Vu0_back_r * r ^ 2 * press0) + (Vu0_back0 * r ^ 2 * press_r) + (2 * Vu0_back0 * r * Rho00) + (2 * Vu0_back0 * r * press0) + (2 * Vu0_back0 * press0 * W0) + (2 * Vu0_back0 * Rho00 * W0) + (-1*i) * Vu0_back0 * (r ^ 2) * Rho00 * nu + (-1*i) * Vu0_back0 * (r ^ 2) * press0 * nu + (4 * Vu0_back0 * r * B1 * press0 * W0) + (4 * Vu0_back0 * r * B1 * Rho00 * W0) + (2 * Vu0_back_r * Rho00 * r * W0) + (2 * Vu0_back0 * Rho0_r * r * W0) + (2 * Vu0_back_r * press0 * r * W0) + (2 * Vu0_back0 * press_r * r * W0) + (2 * B1 * r ^ 2 * Vu0_back0 * Rho00) + (2 * B1 * r ^ 2 * Vu0_back0 * press0) + (2 * Vu0_back0 * Rho00 * W0 ^ 2 * B1) + (2 * Vu0_back0 * press0 * W0 * W1) + (2 * Vu0_back0 * Rho00 * W0 * W1) + (2 * Vu0_back0 * press0 * W0 ^ 2 * B1) + (2 * Vu0_back0 * Rho00 * W1 * r) + (2 * Vu0_back0 * press0 * W1 * r) + (-1*i) * Vu0_back0 * press0 * r * nu * W0 + (-1*i) * Vu0_back0 * Rho00 * r * nu * W0);

d4v11 = -1 / r ^ 2 * Vu0_back0 * (2 * r * Rho00 * W0 + 2 * r * press0 * W0 + press0 * W0 ^ 2 + Rho00 * W0 ^ 2 + press0 * r ^ 2 + r ^ 2 * Rho00);

d4rem = ((0.8e1 * exp((2 * B0)) * w0 * B1 * r ^ 2 * Vu0_back0 ^ 2 * Rho00) + (0.2e1 * exp((2 * B0)) * w0 * Vu0_back0 ^ 2 * Rho0_r * r * W0) + (0.2e1 * exp((2 * B0)) * w0 * Vu0_back0 ^ 2 * press_r * r * W0) + (0.4e1 * exp((2 * B0)) * w0 * Vu0_back0 * Rho00 * r ^ 2 * Vu0_back_r) + (0.4e1 * exp((2 * B0)) * w0 * Vu0_back0 * press0 * r ^ 2 * Vu0_back_r) + (0.2e1 * exp((2 * B0)) * w0 * Vu0_back0 ^ 2 * Rho00 * W1 * r) + (0.8e1 * exp((2 * B0)) * w0 * B1 * r ^ 2 * Vu0_back0 ^ 2 * press0) + (0.2e1 * exp((2 * B0)) * w0 * Vu0_back0 ^ 2 * press0 * W1 * r) + (0.12e2 * exp((2 * B0)) * Vu0_back0 ^ 2 * press0 * W0 * r ^ 2 * Z0) + (0.12e2 * exp((2 * B0)) * Vu0_back0 ^ 2 * Rho00 * W0 * r ^ 2 * Z0) + (0.2e1 * exp((2 * B0)) * Vu0_back0 ^ 2 * press0 * W0 * r * w_r) + (0.2e1 * exp((2 * B0)) * Vu0_back0 ^ 2 * Rho00 * W0 * r * w_r) + (0.4e1 * exp((2 * B0)) * w0 * Vu0_back0 * Rho00 * r * W0 * Vu0_back_r) + (0.4e1 * exp((2 * B0)) * w0 * Vu0_back0 * press0 * r * W0 * Vu0_back_r) + (0.8e1 * exp((2 * B0)) * w0 * B1 * r * Vu0_back0 ^ 2 * press0 * W0) + (0.8e1 * exp((2 * B0)) * w0 * B1 * r * Vu0_back0 ^ 2 * Rho00 * W0) + (0.2e1 * exp((2 * B0)) * w0 * Vu0_back0 ^ 2 * Rho0_r * r ^ 2) + (0.2e1 * exp((2 * B0)) * w0 * Vu0_back0 ^ 2 * press_r * r ^ 2) + (0.12e2 * exp((2 * B0)) * Vu0_back0 ^ 2 * Rho00 * r ^ 3 * Z0) + (0.12e2 * exp((2 * B0)) * Vu0_back0 ^ 2 * press0 * r ^ 3 * Z0) + (0.2e1 * exp((2 * B0)) * Vu0_back0 ^ 2 * Rho00 * r ^ 2 * w_r) + (0.2e1 * exp((2 * B0)) * Vu0_back0 ^ 2 * press0 * r ^ 2 * w_r) + (0.2e1 * exp((2 * B0)) * Vu0_back0 ^ 2 * Rho00 * r * w0) + (0.2e1 * exp((2 * B0)) * Vu0_back0 ^ 2 * press0 * r * w0) + (0.2e1 * Vu0_back_r * r ^ 3 * Rho00 * v0_0) + (0.2e1 * r ^ 3 * Vu0_back0 * Rho0_r * v0_0) + (0.2e1 * Vu0_back_r * r ^ 3 * press0 * v0_0) + (0.2e1 * r ^ 3 * Vu0_back0 * press_r * v0_0) + (0.2e1 * r ^ 3 * Vu0_back0 * press0 * v0_1) + (0.2e1 * Vu0_back0 * Rho00 * r ^ 3 * v0_1) + (0.4e1 * Vu0_back0 * Rho00 * r ^ 2 * v0_0) + (0.4e1 * Vu0_back0 * press0 * r ^ 2 * v0_0) + (0.4e1 * B1 * r ^ 2 * Vu0_back0 * Rho00 * v0_0 * W0) + (0.4e1 * B1 * r ^ 2 * Vu0_back0 * press0 * v0_0 * W0) + (2*i) * Vu0_back0 * Rho00 * (r ^ 3) * nu * v0_0 + (2*i) * (r ^ 3) * Vu0_back0 * press0 * nu * v0_0 + (0.2e1 * Vu0_back0 * r ^ 2 * press_r * W0 * v0_0) + (0.2e1 * Vu0_back_r * r ^ 2 * Rho00 * W0 * v0_0) + (0.2e1 * Vu0_back0 * r ^ 2 * Rho0_r * W0 * v0_0) + (0.2e1 * Vu0_back_r * r ^ 2 * press0 * W0 * v0_0) + (exp((2 * B0)) * Vu0_back0 ^ 2 * Rho00 * i*nu*w0 * r ^ 2) + (exp((2 * B0)) * Vu0_back0 ^ 2 * press0 * i*nu*w0 * r ^ 2) + (0.12e2 * Vu0_back0 * exp((2 * B0)) * Rho00 * Vang_0 * W0) + (0.12e2 * Vu0_back0 * exp((2 * B0)) * press0 * Vang_0 * r) + (0.12e2 * Vu0_back0 * exp((2 * B0)) * Rho00 * Vang_0 * r) + (0.2e1 * Vu0_back0 * press0 * r ^ 2 * W0 * v0_1) + (0.2e1 * Vu0_back0 * Rho00 * r ^ 2 * W0 * v0_1) + (0.2e1 * Vu0_back0 * Rho00 * r ^ 2 * v0_0 * W1) + (0.2e1 * Vu0_back0 * Rho00 * r * v0_0 * W0) + (0.4e1 * Vu0_back0 * Rho00 * r ^ 3 * v0_0 * B1) + (0.4e1 * r ^ 3 * Vu0_back0 * press0 * v0_0 * B1) + (0.2e1 * Vu0_back0 * press0 * r ^ 2 * v0_0 * W1) + (0.2e1 * Vu0_back0 * press0 * r * v0_0 * W0) + (0.12e2 * Vu0_back0 * exp((2 * B0)) * press0 * Vang_0 * W0)) / (r ^ 3) / 2;


if (M==1)
  c1_v1M = (-d1rh0 * d4v10 + d4rh0 * d1v10) / (d1rh0 * d4v11 - d4rh0 * d1v11);
  c0_v1M = (d4rh0 * d1rem - d1rh0 * d4rem) / (d1rh0 * d4v11 - d4rh0 * d1v11);
  d=c0_v1M+c1_v1M*v1;
else
  d=-(d4rh0 * d1rem - d1rh0 * d4rem) / (-d1rh0 * d4v10 + d4rh0 * d1v10);
endif


==> anc/MatlabOctave/findBn.m <==
function X=findBn(nmax,b)
global nu;
global M;
global aa;
aa=ones(1,nmax+1);
a_olv=ones(1,nmax-1);
aa(1)=1;aa(2)=0;Tn=aa(1)/b;
for n =3:nmax
  aa(n)=-aa(n-1)*(n^2+n-6)/(2*i*nu*(n-1))+M*aa(n-2)*2*n*(n+2)/(2*i*nu*(n-1));
  Tn=Tn+aa(n)/b^n;
end
a_olv0=aa(1);
Ln_t=a_olv0;
dLn=aa(n+1);
for n=1:nmax-1
  a_olv(n)=aa(n+1);
  Ln_t=Ln_t+a_olv(n)/b^n;
  dLn=dLn+aa(n+1)*(n+1)/b^n;
end
Ln=Ln_t/b;

t1 = -8 * i * nu * aa(nmax) + 8 * i * nu * aa(nmax) * nmax - 36 * aa(nmax-1) - 24 * aa(nmax) + 16 * i * nu * aa(nmax-1) * nmax - 12 * aa(nmax-1) * nmax - 32 * i * nu * aa(nmax-1) - 6 * aa(nmax) * nmax;
t2 = -30 * aa(nmax-1) + aa(nmax) * nmax ^ 2 + 2 * aa(nmax-1) * nmax ^ 2 + 8 * i * nu * aa(nmax) * nmax - 4 * aa(nmax-1) * nmax - 4 * aa(nmax) + 24 * i * nu * aa(nmax-1) * nmax + 3 * aa(nmax) * nmax - 48 * i * nu * aa(nmax-1) - 8 * i * nu * aa(nmax);

Bn=abs(t2)+abs(t1)/b;
vb=Ln/dLn;
X=[Bn, vb];
end


==> anc/MatlabOctave/findJ0_J1.m <==
function J0J1=findJ0_J1(aa,xx0)
J0=0;J1=0;J2=0;
for n =1:length(aa)
  J2=J2+ aa(n)*xx0^n;
  J1=J1+ aa(n)*xx0^(n+1)/(n+1);
  J0=J0+ aa(n)*xx0^(n+2)/(n+1)/(n+2);
end

J0J1(1)=J0;J0J1(2)=J1;J0J1(3)=J2;

end


==> anc/MatlabOctave/findJ_0_1_2_3.m <==
function J0J1=findJ_0_1_2_3(aa,xx0)
J0=0;J1=0;J2=0;J3=0;
for n =1:length(aa)
  J3=J3+aa(n)*n*xx0^(n-1);
  J2=J2+ aa(n)*xx0^n;
  J1=J1+ aa(n)*xx0^(n+1)/(n+1);
  J0=J0+ aa(n)*xx0^(n+2)/(n+1)/(n+2);
end

J0J1(1)=J0;J0J1(2)=J1;J0J1(3)=J2;J0J1(4)=J3;

end


==> anc/MatlabOctave/find_b.m <==
function init=find_b(b_low,b_high)
global nu;
bl=b_low;bh=b_high;
err=1;nn=1;
while(((err>eps) || (err<0.5*eps)) && nn<20)
b_trial=(bl+bh)*0.5;
X=sumh(b_trial);
err=X(4);
nn=nn+1;
if (err>eps)
  bl=b_trial;
  elseif (err<0.5*eps)
    bh=b_trial;
end;
end;
if(err>eps)
  nn=1/0
  err=err
end;
X;
init(1)=1.0/b_trial;
init(2)=X(5);

end


==> anc/MatlabOctave/int_dx.m <==
function F=int_dx(x,f,f_x0)

F=f*0;
kmax=length(x);
F(1)=f_x0;
for k=2:kmax
  F(k)=F(k-1)+(f(k)+f(k-1))/2*(x(k)-x(k-1));
end
end


==> anc/MatlabOctave/sumh.m <==
function X=sumh(b)
global nu;

tf=abs(2*i*nu)*(abs(2+4*i*nu)+abs(2*(3-4*i*nu)/(b-2)));
tg=abs(4*i*nu)+abs(8*(1+i*nu)/(b-2))+abs(32/b/(b-2));
beta=tf+tg;
C=2;
n=20;
while ((C>0.99) && (n<200))
  n=n+1;
  C=abs(beta*sqrt(pi)*gamma(1+(n+1)*0.5)/gamma(0.5+(n+1)*0.5)/(n+1)/2/(i*nu));
end
n;
X=findBn(n,b);
Bn=X(1);vb=X(2);
eps0=2*Bn/beta/(1-C)/b^(n+1);
rel_err_J2=eps0*b;
rel_err_dJ2=eps0*b^2/abs(i*nu);
err=max(rel_err_J2,rel_err_dJ2);
X=[n,beta,C,err,vb];
end




==> anc/MatlabOctave/test1.m <==

rspan=[rout rin];%[50 4];%[50 7];
init=[0 -2 0];%init=[0 -2 0];init=[0 0 0];
FE

global p_W;
global p_B;
global p_w0;
global p_Z0;
global p_press;
global del;

del=1e-4
%Av2=odeset('RelTol',1e-8,'AbsTol',1e-8,'MaxStep',0.1);
[rb,bwb]=ode45(@dBackground,rspan,init,Av2);
rbb=[rb(1)+2*del;rb(1)+del;rb];
bwbb=[bwb(1,:);bwb(1,:);bwb];
p_B=spline(rbb,bwbb(:,1));
p_W=spline(rbb,bwbb(:,2));
p_press=spline(rbb,bwbb(:,3));

 for k=range
  if r(k)<rspan(1)
    kb=k;
    break
  end%if
end
for k=range
  if r(k)<rspan(2)
    km=k;
    break
  end%if
end

J0i=spline(r(kb-5:kb+5),J0(kb-5:kb+5),rspan(1));
J_ri=spline(r(kb-5:kb+5),J_r(kb-5:kb+5),rspan(1));
Z0i=spline(r(kb-5:kb+5),Z0(kb-5:kb+5),rspan(1));
Z_ri=spline(r(kb-5:kb+5),Z_r(kb-5:kb+5),rspan(1));
w0i=spline(r(kb-5:kb+5),w0(kb-5:kb+5),rspan(1));

[rn,jzw]=ode45(@dnew,rspan,[J0i J_ri Z0i Z_ri w0i],Av2);
%plot(rn,jzw(:,1),'r',r(kb:km),J0(kb:km),'b')
p_w0=spline(rn,jzw(:,5));
p_Z0=spline(rn,jzw(:,3));
FindRicci;

%%%%%%
Find_v1;
%rn1=rn;v1=0*rn1;v1_r=0*rn1;
%%%%

p_v1=spline(rn1,v1);
p_v1_r=spline(rn1,v1_r);
FindAve;
AveM=-(1+2/nu^2./rn.^2+9/nu^4./rn.^4+45/nu^6./rn.^6+315/nu^8./rn.^8);
lrb=length(rb);
CentralMass=-rb(lrb)*((1+bwb(lrb,2)/rb(lrb))/exp(2*bwb(lrb,1))-1)/2*M_total

%plot(rn(60:503)*M_total*1.477,log10(Ave(60:503)),'b',rn(60:503)*M_total*1.477,log10(AveM(60:503)),'r')
%xlabel('r (km)')
%ylabel('log10(Average damping factor)')
%legend('Matter background','Minkowski background')

%{
figure;
plot(rn,ConsBack);
title('Background')
figure;
plot(rn,R14);
title('R14');
figure;
plot(rn,R44);
title('R44');
figure;
plot(rn,Rq4);
title('Rq4');


ans = 15
hold on
plot(rn(60:503)*M_total*1.477,log10(AveM(60:503)),'r')

dtaum=(1+bwb(lrb,2)/rb(lrb))*exp(bwb(lrb,1))
dtaum = 0.580752232263842
dtaus=1-2*CentralMass*1.477/15
dtaus = 0.599035511120844
nus=nu1*dtaum/dtaus
nus = 0.131332338085657
rs=15/1.477/CentralMass
rs = 4.987972889047451
Ave(503) % Ave with matter at r=15km
ans = -396572.9862728848


p_Ave=spline(rn,Ave);
load t.mat %Containing rS=r and AveS=Ave from Schwarzschild code
p_Aves=spline(rS,AveS);
rp=[5:0.1:45];
for k=1:length(rp)
  Avep(k)=ppval(p_Ave,rp(k));
  AveSp(k)=ppval(p_Aves,rp(k));
end
plot(rp,log10(-Avep),'b',rp,log10(-AveSp),'r')
xlabel("r/M")
ylabel("log_{10}(f_E)")
legend("Matter code","Schwarzschild code")
title("Comaprison of f_E from matter and Schwarzschild codes")
print fE.pdf
%}


==> anc/MatlabOctave/testS.m <==
global rin;
global rout;
global rout1;
global RhoCase;
paramsS
RhoCase=2
rspan=[rout rin];%[50 4];%[50 7];
init=[0 -2 0];%init=[0 -2 0];init=[0 0 0];
FE

global p_W;
global p_B;
global p_w0;
global p_Z0;
global p_press;
global del;

del=1e-4
%Av2=odeset('RelTol',1e-8,'AbsTol',1e-8,'MaxStep',0.1);
[rb,bwb]=ode45(@dBackground,rspan,init,Av2);
rbb=[rb(1)+2*del;rb(1)+del;rb];
bwbb=[bwb(1,:);bwb(1,:);bwb];
p_B=spline(rbb,bwbb(:,1));
p_W=spline(rbb,bwbb(:,2));
p_press=spline(rbb,bwbb(:,3));

 for k=range
  if r(k)<rspan(1)
    kb=k;
    break
  end%if
end
for k=range
  if r(k)<rspan(2)
    km=k;
    break
  end%if
end

J0i=spline(r(kb-5:kb+5),J0(kb-5:kb+5),rspan(1))
J_ri=spline(r(kb-5:kb+5),J_r(kb-5:kb+5),rspan(1))
Z0i=spline(r(kb-5:kb+5),Z0(kb-5:kb+5),rspan(1))
Z_ri=spline(r(kb-5:kb+5),Z_r(kb-5:kb+5),rspan(1))
w0i=spline(r(kb-5:kb+5),w0(kb-5:kb+5),rspan(1))

[rn,jzw]=ode45(@dnew,rspan,[J0i J_ri Z0i Z_ri w0i],Av2);
%plot(rn,jzw(:,1),'r',r(kb:km),J0(kb:km),'b')
p_w0=spline(rn,jzw(:,5));
p_Z0=spline(rn,jzw(:,3));
FindRicci;
%Find_v1;
%p_v1=spline(rn1,v1);
%p_v1_r=spline(rn1,v1_r);
FindAveS;
AveM=-(1+2/nu^2./rn.^2+9/nu^4./rn.^4+45/nu^6./rn.^6+315/nu^8./rn.^8);
lrb=length(rb);
CentralMass=-rb(lrb)*((1+bwb(lrb,2)/rb(lrb))/exp(2*bwb(lrb,1))-1)/2*M_total

%{
range_r=[3000:39500];
range_rn=[1:19020];
plot(r(range_r),log10(Rq4s(range_r)),'b',rn(range_rn),log10(Rq4(range_rn)),'r')
xlabel("r/M")
ylabel("log10(constraint)")
title("Constraint violation for $q^AR_{4A}$")
title("Constraint violation for q^AR_{4A}")
legend("Schwarzschild code","Matter code")
print Rq4.pdf
plot(r(range_r),log10(R44s(range_r)),'b',rn(range_rn),log10(R44(range_rn)),'r')
xlabel("r/M")
ylabel("log10(constraint)")
title("Constraint violation for R_{44}")
legend("Schwarzschild code","Matter code")
print R44.pdf
plot(r(range_r),log10(R14s(range_r)),'b',rn(range_rn),log10(R14(range_rn)),'r')
xlabel("r/M")
ylabel("log10(constraint)")
title("Constraint violation for R_{14}")
legend("Schwarzschild code","Matter code")
print R14.pdf

plot(rn(60:503)*M_total*1.477,log10(Ave(60:503)),'b',rn(60:503)*M_total*1.477,log10(AveM(60:503)),'r')
xlabel('r (km)')
ylabel('log10(Average damping factor)')
legend('Matter background','Minkowski background')


figure;
plot(rn,ConsBack);
title('Background')
figure;
plot(rn,R14);
title('R14');
figure;
plot(rn,R44);
title('R44');
figure;
plot(rn,Rq4);
title('Rq4');


ans = 15
hold on
plot(rn(60:503)*M_total*1.477,log10(AveM(60:503)),'r')

dtaum=(1+bwb(lrb,2)/rb(lrb))*exp(bwb(lrb,1))
dtaum = 0.580752232263842
dtaus=1-2*CentralMass*1.477/15
dtaus = 0.599035511120844
nus=nu1*dtaum/dtaus
nus = 0.131332338085657
rs=15/1.477/CentralMass
rs = 4.987972889047451
Ave(503) % Ave with matter at r=15km
ans = -396572.9862728848
%}

